SWIM: Synthesizing What I Mean

Modern programming frameworks come with large libraries, with diverse applications such as for matching regular expressions, parsing XML files and sending email. Programmers often use search engines such as Google and Bing to learn about existing APIs. In this paper, we describe SWIM, a tool which suggests code snippets given API-related natural language queries such as "generate md5 hash code". We translate user queries into the APIs of interest using clickthrough data from the Bing search engine. Then, based on patterns learned from open-source code repositories, we synthesize idiomatic code describing the use of these APIs. We introduce \emph{structured call sequences} to capture API-usage patterns. Structured call sequences are a generalized form of method call sequences, with if-branches and while-loops to represent conditional and repeated API usage patterns, and are simple to extract and amenable to synthesis. We evaluated SWIM with 30 common C# API-related queries received by Bing. For 70% of the queries, the first suggested snippet was a relevant solution, and a relevant solution was present in the top 10 results for all benchmarked queries. The online portion of the workflow is also very responsive, at an average of 1.5 seconds per snippet.

==> anc/code_gen/append_strings.txt <==
1
Call hierarchy size: 13
Occurrence frequency: 4
Lucene score: 0.193661406636238
var sb = new System.Text.StringBuilder();
var value = default(string); // 2
sb.Append(value);
var v0 = default(string); // 2
sb.Append(v0);
var v1 = default(string); // 2
sb.Append(v1);
var var1 = sb.Length;
var oldValue = default(string); // 2
var newValue = default(string); // 2
var startIndex = default(int); // 2
var count = default(int); // 2
sb.Replace(oldValue, newValue, startIndex, count);
sb.ToString();
sb.Length = default(System.Int32);
var v2 = default(string); // 2
sb.Append(v2);
var length = sb.Length;
var v3 = default(string); // 2
var v4 = default(string); // 2
var v5 = default(int); // 2
var v6 = default(int); // 2
sb.Replace(v3, v4, v5, v6);
sb.ToString();

--------------------------
2
Call hierarchy size: 4
Occurrence frequency: 183
Lucene score: 0.156742736697197
var sb = new System.Text.StringBuilder();
var value = default(string); // 2
sb.Append(value);
sb.ToString();

--------------------------
3
Call hierarchy size: 4
Occurrence frequency: 51
Lucene score: 0.155633807182312
var sb = new System.Text.StringBuilder();
var value = default(string); // 2
sb.AppendLine(value);
sb.ToString();

--------------------------
4
Call hierarchy size: 8
Occurrence frequency: 8
Lucene score: 0.14394499361515
var sb = new System.Text.StringBuilder();
if (sb.Length)
{
    var value = default(string); // 2
    sb.Append(value);
}
var v0 = default(string); // 2
sb.Append(v0);
sb.ToString();

--------------------------
5
Call hierarchy size: 18
Occurrence frequency: 4
Lucene score: 0.136106625199318
var value = default(string); // 2
var sb = new System.Text.StringBuilder(value);
var oldValue = default(string); // 2
var newValue = default(string); // 2
sb.Replace(oldValue, newValue);
sb.ToString();
var v0 = default(string); // 2
var v1 = default(string); // 2
sb.Replace(v0, v1);
sb.ToString();
var v2 = default(string); // 2
var v3 = default(string); // 2
sb.Replace(v2, v3);
sb.ToString();
sb.ToString();
var v4 = default(string); // 2
var v5 = default(string); // 2
sb.Replace(v4, v5);
sb.ToString();
var v6 = default(string); // 2
sb.Append(v6);
var v7 = default(string); // 2
var v8 = default(string); // 2
var startIndex = default(int); // 2
var count = default(int); // 2
sb.Replace(v7, v8, startIndex, count);
sb.ToString();
var v9 = default(string); // 2
var v10 = default(string); // 2
var v11 = default(int); // 2
var v12 = default(int); // 2
sb.Replace(v9, v10, v11, v12);
sb.ToString();
var v13 = default(string); // 2
var v14 = default(string); // 2
sb.Replace(v13, v14);
sb.ToString();

--------------------------
6
Call hierarchy size: 7
Occurrence frequency: 52
Lucene score: 0.13471619784832
var sb = new System.Text.StringBuilder();
var value = default(string); // 2
sb.Append(value);
var v0 = default(string); // 2
sb.Append(v0);
var v1 = default(char); // 2
sb.Append(v1);
var v2 = default(string); // 2
sb.Append(v2);
sb.ToString();

--------------------------
7
Call hierarchy size: 5
Occurrence frequency: 22
Lucene score: 0.133400410413742
var sb = new System.Text.StringBuilder();
var value = default(string); // 2
sb.AppendLine(value);
var v0 = default(string); // 2
sb.AppendLine(v0);
sb.ToString();

--------------------------
8
Call hierarchy size: 2
Occurrence frequency: 51
Lucene score: 0.126080870628357
var str0 = default(string); // 2
var str1 = default(string); // 2
var str2 = default(string); // 2
System.String.Concat(str0, str1, str2);

--------------------------
9
Call hierarchy size: 2
Occurrence frequency: 52
Lucene score: 0.126080870628357
var str0 = default(string); // 2
var str1 = default(string); // 2
System.String.Concat(str0, str1);

--------------------------
10
Call hierarchy size: 5
Occurrence frequency: 103
Lucene score: 0.125394195318222
var sb = new System.Text.StringBuilder();
var value = default(string); // 2
sb.Append(value);
var v0 = default(string); // 2
sb.Append(v0);
sb.ToString();

--------------------------
30.0470551
Average Line of Code for correct snippets: 11.2222222222222
24, 4, 4, 9, 37, 10, 6, 4, 3, 

==> anc/code_gen/append_text_file.txt <==
1
Call hierarchy size: 2
Occurrence frequency: 4993
Lucene score: 0.30966928601265
var path = default(string); // 2
System.IO.File.Exists(path);

--------------------------
2
Call hierarchy size: 2
Occurrence frequency: 2017
Lucene score: 0.247576862573624
var path = default(string); // 2
System.IO.File.Delete(path);

--------------------------
3
Call hierarchy size: 2
Occurrence frequency: 439
Lucene score: 0.198523491621017
var path = default(string); // 2
System.IO.File.OpenRead(path);

--------------------------
4
Call hierarchy size: 2
Occurrence frequency: 187
Lucene score: 0.186570763587952
var path = default(string); // 2
System.IO.File.CreateText(path);

--------------------------
5
Call hierarchy size: 2
Occurrence frequency: 845
Lucene score: 0.186147078871727
var path = default(string); // 2
var contents = default(string); // 2
System.IO.File.WriteAllText(path, contents);

--------------------------
6
Call hierarchy size: 2
Occurrence frequency: 730
Lucene score: 0.18495737016201
var path = default(string); // 2
System.IO.File.ReadAllText(path);

--------------------------
7
Call hierarchy size: 2
Occurrence frequency: 257
Lucene score: 0.159615993499756
var path = default(string); // 2
System.IO.File.ReadAllLines(path);

--------------------------
8
Call hierarchy size: 2
Occurrence frequency: 125
Lucene score: 0.155789881944656
var path = default(string); // 2
System.IO.File.OpenText(path);

--------------------------
9
Call hierarchy size: 2
Occurrence frequency: 104
Lucene score: 0.153954118490219
var path = default(string); // 2
var contents = default(string); // 2
System.IO.File.AppendAllText(path, contents);

--------------------------
10
Call hierarchy size: 2
Occurrence frequency: 48
Lucene score: 0.142876833677292
var path = default(string); // 2
System.IO.File.AppendText(path);

--------------------------
5.8993793
Average Line of Code for correct snippets: 2.25
2, 2, 2, 3, 

==> anc/code_gen/binaryformatter.txt <==
1
Call hierarchy size: 4
Occurrence frequency: 166
Lucene score: 1.32816851139069
var bf = new System.Runtime.Serialization.Formatters.Binary.BinaryFormatter();
var serializationStream = default(System.IO.Stream); // 1
var graph = default(object); // 2
bf.Serialize(serializationStream, graph);
bf.Deserialize(serializationStream);

--------------------------
2
Call hierarchy size: 4
Occurrence frequency: 6
Lucene score: 0.498233586549759
var bf = new System.Runtime.Serialization.Formatters.Binary.BinaryFormatter();
bf.SurrogateSelector = default(System.Runtime.Serialization.ISurrogateSelector);
var serializationStream = default(System.IO.Stream); // 1
var graph = default(object); // 2
bf.Serialize(serializationStream, graph);

--------------------------
3
Call hierarchy size: 2
Occurrence frequency: 243
Lucene score: 0.488126426935196
var inArray = default(byte[]); // 2
System.Convert.ToBase64String(inArray);

--------------------------
4
Call hierarchy size: 2
Occurrence frequency: 248
Lucene score: 0.478452056646347
var s = default(string); // 2
System.Convert.FromBase64String(s);

--------------------------
5
Call hierarchy size: 5
Occurrence frequency: 9
Lucene score: 0.464859008789063
var bf = new System.Runtime.Serialization.Formatters.Binary.BinaryFormatter();
bf.AssemblyFormat = default(System.Runtime.Serialization.Formatters.FormatterAssemblyStyle);
var serializationStream = default(System.IO.Stream); // 1
var graph = default(object); // 2
bf.Serialize(serializationStream, graph);
bf.Deserialize(serializationStream);

--------------------------
6
Call hierarchy size: 3
Occurrence frequency: 328
Lucene score: 0.417299062013626
var bf = new System.Runtime.Serialization.Formatters.Binary.BinaryFormatter();
var serializationStream = default(System.IO.Stream); // 1
var graph = default(object); // 2
bf.Serialize(serializationStream, graph);

--------------------------
7
Call hierarchy size: 3
Occurrence frequency: 365
Lucene score: 0.37960210442543
var bf = new System.Runtime.Serialization.Formatters.Binary.BinaryFormatter();
var serializationStream = default(System.IO.Stream); // 1
bf.Deserialize(serializationStream);

--------------------------
8
Call hierarchy size: 4
Occurrence frequency: 4
Lucene score: 0.332042127847672
var selector = default(System.Runtime.Serialization.ISurrogateSelector); // 2
var context = default(System.Runtime.Serialization.StreamingContext); // 1
var f = new System.Runtime.Serialization.Formatters.Binary.BinaryFormatter(selector, context);
var serializationStream = default(System.IO.Stream); // 1
var graph = default(object); // 2
f.Serialize(serializationStream, graph);
f.Deserialize(serializationStream);

--------------------------
9
Call hierarchy size: 2
Occurrence frequency: 18
Lucene score: 0.278929382562637
var inArray = default(byte[]); // 2
var offset = default(int); // 2
var length = default(int); // 2
System.Convert.ToBase64String(inArray, offset, length);

--------------------------
10
Call hierarchy size: 4
Occurrence frequency: 3
Lucene score: 0.272139251232147
var bf = new System.Runtime.Serialization.Formatters.Binary.BinaryFormatter();
bf.SurrogateSelector = default(System.Runtime.Serialization.ISurrogateSelector);
var serializationStream = default(System.IO.Stream); // 1
bf.Deserialize(serializationStream);

--------------------------
9.5226721
Average Line of Code for correct snippets: 4.85714285714286
5, 5, 6, 4, 3, 7, 4, 

==> anc/code_gen/connect_to_database.txt <==
1
Call hierarchy size: 5
Occurrence frequency: 59
Lucene score: 0.89929986000061
var conn = new System.Data.SqlClient.SqlConnection();
conn.ConnectionString = default(System.String);
conn.Open();
conn.Close();

--------------------------
2
Call hierarchy size: 6
Occurrence frequency: 56
Lucene score: 0.781145334243774
var connectionString = default(string); // 2
var conn = new System.Data.SqlClient.SqlConnection(connectionString);
conn.Open();
conn.CreateCommand();
var transactionName = default(string); // 2
conn.BeginTransaction(transactionName);
conn.Close();

--------------------------
3
Call hierarchy size: 4
Occurrence frequency: 265
Lucene score: 0.56599372625351
var connectionString = default(string); // 2
var conn = new System.Data.SqlClient.SqlConnection(connectionString);
conn.Open();
conn.Close();

--------------------------
4
Call hierarchy size: 4
Occurrence frequency: 61
Lucene score: 0.458712756633759
var connectionString = default(string); // 2
var conn = new System.Data.SqlClient.SqlConnection(connectionString);
conn.Open();
conn.CreateCommand();

--------------------------
5
Call hierarchy size: 5
Occurrence frequency: 8
Lucene score: 0.455668061971664
var connectionString = default(string); // 2
var conn = new System.Data.SqlClient.SqlConnection(connectionString);
conn.CreateCommand();
conn.Open();
conn.Close();

--------------------------
6
Call hierarchy size: 4
Occurrence frequency: 61
Lucene score: 0.449542224407196
var conn = new System.Data.SqlClient.SqlConnection();
conn.ConnectionString = default(System.String);
conn.Open();

--------------------------
7
Call hierarchy size: 4
Occurrence frequency: 48
Lucene score: 0.401373654603958
var connectionString = default(string); // 2
var conn = new System.Data.SqlClient.SqlConnection(connectionString);
conn.CreateCommand();
conn.Open();

--------------------------
8
Call hierarchy size: 5
Occurrence frequency: 26
Lucene score: 0.33959624171257
var connectionString = default(string); // 2
var conn = new System.Data.SqlClient.SqlConnection(connectionString);
conn.Open();
conn.Close();
conn.Close();

--------------------------
9
Call hierarchy size: 6
Occurrence frequency: 30
Lucene score: 0.322320878505707
var cmd = new System.Data.SqlClient.SqlCommand();
cmd.Connection = default(System.Data.SqlClient.SqlConnection);
cmd.CommandText = default(System.String);
var var1 = cmd.Parameters;
cmd.ExecuteReader();

--------------------------
10
Call hierarchy size: 7
Occurrence frequency: 23
Lucene score: 0.282996863126755
var connectionString = default(string); // 2
var conn = new System.Data.SqlClient.SqlConnection(connectionString);
conn.Open();
if (conn.State)
{
    conn.Close();
}

--------------------------
13.1721351
Average Line of Code for correct snippets: 4.55555555555556
4, 7, 4, 4, 5, 3, 4, 5, 5, 

==> anc/code_gen/convert_int_to_string.txt <==
1
Call hierarchy size: 2
Occurrence frequency: 1500
Lucene score: 0.224127203226089
var value = default(string); // 2
System.Convert.ToInt32(value);

--------------------------
2
Call hierarchy size: 2
Occurrence frequency: 518
Lucene score: 0.179301753640175
var value = default(object); // 2
System.Convert.ToInt32(value);

--------------------------
3
Call hierarchy size: 2
Occurrence frequency: 352
Lucene score: 0.161979466676712
var value = default(object); // 2
System.Convert.ToString(value);

--------------------------
4
Call hierarchy size: 2
Occurrence frequency: 158
Lucene score: 0.156889036297798
var value = default(double); // 2
System.Convert.ToInt32(value);

--------------------------
5
Call hierarchy size: 2
Occurrence frequency: 210
Lucene score: 0.156889036297798
var value = default(string); // 2
var fromBase = default(int); // 2
System.Convert.ToInt32(value, fromBase);

--------------------------
6
Call hierarchy size: 2
Occurrence frequency: 227
Lucene score: 0.141732022166252
var value = default(int); // 2
System.Convert.ToString(value);

--------------------------
7
Call hierarchy size: 2
Occurrence frequency: 1566
Lucene score: 0.136454746127129
System.String.Empty = default(System.String);

--------------------------
8
Call hierarchy size: 2
Occurrence frequency: 97
Lucene score: 0.121484592556953
var value = default(int); // 2
var toBase = default(int); // 2
System.Convert.ToString(value, toBase);

--------------------------
9
Call hierarchy size: 2
Occurrence frequency: 42
Lucene score: 0.112063601613045
var value = default(int); // 2
System.Convert.ToInt32(value);

--------------------------
10
Call hierarchy size: 2
Occurrence frequency: 44
Lucene score: 0.112063601613045
var value = default(bool); // 2
System.Convert.ToInt32(value);

--------------------------
5.8513066
Average Line of Code for correct snippets: 1.66666666666667
2, 2, 1, 

==> anc/code_gen/convert_string_to_int.txt <==
1
Call hierarchy size: 2
Occurrence frequency: 1500
Lucene score: 0.240609720349312
var value = default(string); // 2
System.Convert.ToInt32(value);

--------------------------
2
Call hierarchy size: 2
Occurrence frequency: 518
Lucene score: 0.192487791180611
var value = default(object); // 2
System.Convert.ToInt32(value);

--------------------------
3
Call hierarchy size: 2
Occurrence frequency: 158
Lucene score: 0.168426811695099
var value = default(double); // 2
System.Convert.ToInt32(value);

--------------------------
4
Call hierarchy size: 2
Occurrence frequency: 210
Lucene score: 0.168426811695099
var value = default(string); // 2
var fromBase = default(int); // 2
System.Convert.ToInt32(value, fromBase);

--------------------------
5
Call hierarchy size: 2
Occurrence frequency: 1566
Lucene score: 0.161524146795273
System.String.Empty = default(System.String);

--------------------------
6
Call hierarchy size: 2
Occurrence frequency: 352
Lucene score: 0.160505160689354
var value = default(object); // 2
System.Convert.ToString(value);

--------------------------
7
Call hierarchy size: 2
Occurrence frequency: 227
Lucene score: 0.14044201374054
var value = default(int); // 2
System.Convert.ToString(value);

--------------------------
8
Call hierarchy size: 2
Occurrence frequency: 375
Lucene score: 0.132409036159515
var value = default(string); // 2
var fromBase = default(int); // 2
System.Convert.ToByte(value, fromBase);

--------------------------
9
Call hierarchy size: 2
Occurrence frequency: 1316
Lucene score: 0.128798618912697
var format = default(string); // 2
var arg0 = default(object); // 2
System.String.Format(format, arg0);

--------------------------
10
Call hierarchy size: 2
Occurrence frequency: 97
Lucene score: 0.120378866791725
var value = default(int); // 2
var toBase = default(int); // 2
System.Convert.ToString(value, toBase);

--------------------------
6.3196612
Average Line of Code for correct snippets: 2.25
2, 2, 2, 3, 

==> anc/code_gen/copy_file.txt <==
1
Call hierarchy size: 2
Occurrence frequency: 4993
Lucene score: 0.622525990009308
var path = default(string); // 2
System.IO.File.Exists(path);

--------------------------
2
Call hierarchy size: 2
Occurrence frequency: 2017
Lucene score: 0.492525994777679
var path = default(string); // 2
System.IO.File.Delete(path);

--------------------------
3
Call hierarchy size: 2
Occurrence frequency: 222
Lucene score: 0.469721585512161
var sourceFileName = default(string); // 2
var destFileName = default(string); // 2
var overwrite = default(bool); // 2
System.IO.File.Copy(sourceFileName, destFileName, overwrite);

--------------------------
4
Call hierarchy size: 2
Occurrence frequency: 255
Lucene score: 0.469721585512161
var sourceFileName = default(string); // 2
var destFileName = default(string); // 2
System.IO.File.Copy(sourceFileName, destFileName);

--------------------------
5
Call hierarchy size: 2
Occurrence frequency: 392
Lucene score: 0.395462095737457
var sourceFileName = default(string); // 2
var destFileName = default(string); // 2
System.IO.File.Move(sourceFileName, destFileName);

--------------------------
6
Call hierarchy size: 2
Occurrence frequency: 730
Lucene score: 0.375827252864838
var path = default(string); // 2
System.IO.File.ReadAllText(path);

--------------------------
7
Call hierarchy size: 2
Occurrence frequency: 2347
Lucene score: 0.238059103488922
var path = default(string); // 2
System.IO.Directory.Exists(path);

--------------------------
8
Call hierarchy size: 2
Occurrence frequency: 51
Lucene score: 0.234892025589943
var path = default(string); // 2
var encoding = default(System.Text.Encoding); // 1
System.IO.File.ReadAllText(path, encoding);

--------------------------
9
Call hierarchy size: 2
Occurrence frequency: 1573
Lucene score: 0.205190554261208
var path = default(string); // 2
System.IO.Directory.CreateDirectory(path);

--------------------------
10
Call hierarchy size: 2
Occurrence frequency: 489
Lucene score: 0.154901430010796
var path = default(string); // 2
var recursive = default(bool); // 2
System.IO.Directory.Delete(path, recursive);

--------------------------
5.3700213
Average Line of Code for correct snippets: 2.75
2, 4, 3, 2, 

==> anc/code_gen/create_file.txt <==
1
Call hierarchy size: 2
Occurrence frequency: 4993
Lucene score: 0.38545235991478
var path = default(string); // 2
System.IO.File.Exists(path);

--------------------------
2
Call hierarchy size: 2
Occurrence frequency: 650
Lucene score: 0.31950843334198
var path = default(string); // 2
System.IO.File.Create(path);

--------------------------
3
Call hierarchy size: 2
Occurrence frequency: 2017
Lucene score: 0.314621806144714
var path = default(string); // 2
System.IO.File.Delete(path);

--------------------------
4
Call hierarchy size: 2
Occurrence frequency: 392
Lucene score: 0.25525438785553
var sourceFileName = default(string); // 2
var destFileName = default(string); // 2
System.IO.File.Move(sourceFileName, destFileName);

--------------------------
5
Call hierarchy size: 2
Occurrence frequency: 845
Lucene score: 0.248546749353409
var path = default(string); // 2
var contents = default(string); // 2
System.IO.File.WriteAllText(path, contents);

--------------------------
6
Call hierarchy size: 2
Occurrence frequency: 187
Lucene score: 0.229563817381859
var path = default(string); // 2
System.IO.File.CreateText(path);

--------------------------
7
Call hierarchy size: 2
Occurrence frequency: 168
Lucene score: 0.224993199110031
var path = default(string); // 2
System.IO.File.ReadAllBytes(path);

--------------------------
8
Call hierarchy size: 2
Occurrence frequency: 125
Lucene score: 0.193317115306854
var path = default(string); // 2
System.IO.File.OpenText(path);

--------------------------
9
Call hierarchy size: 2
Occurrence frequency: 228
Lucene score: 0.187536790966988
var path = default(string); // 2
var mode = default(System.IO.FileMode); // 2
System.IO.File.Open(path, mode);

--------------------------
10
Call hierarchy size: 2
Occurrence frequency: 79
Lucene score: 0.160745829343796
var path = default(string); // 2
var mode = default(System.IO.FileMode); // 2
var access = default(System.IO.FileAccess); // 2
System.IO.File.Open(path, mode, access);

--------------------------
6.7959197
Average Line of Code for correct snippets: 2.66666666666667
2, 3, 3, 

==> anc/code_gen/current_time.txt <==
1
Call hierarchy size: 4
Occurrence frequency: 5
Lucene score: 0.579269766807556
var var1 = System.DateTime.Now;
var1.ToShortDateString();
var1.ToShortTimeString();

--------------------------
2
Call hierarchy size: 4
Occurrence frequency: 5
Lucene score: 0.435621082782745
var var1 = System.DateTime.Now;
var ticks = var1.Ticks;
var timeOfDay = var1.TimeOfDay;

--------------------------
3
Call hierarchy size: 3
Occurrence frequency: 14
Lucene score: 0.416253298521042
var var1 = System.DateTime.Now;
var1.ToString();

--------------------------
4
Call hierarchy size: 2
Occurrence frequency: 3386
Lucene score: 0.355189263820648
System.DateTime.Now = default(System.DateTime);

--------------------------
5
Call hierarchy size: 6
Occurrence frequency: 5
Lucene score: 0.322883069515228
var var1 = System.DateTime.UtcNow;
var ticks = var1.Ticks;
var1.ToUniversalTime();
var1.ToLocalTime();
var kind = var1.Kind;

--------------------------
6
Call hierarchy size: 2
Occurrence frequency: 309
Lucene score: 0.284151434898376
var var1 = System.DateTime.Now;

--------------------------
7
Call hierarchy size: 2
Occurrence frequency: 618
Lucene score: 0.263521492481232
System.DateTime.UtcNow = default(System.DateTime);

--------------------------
8
Call hierarchy size: 2
Occurrence frequency: 148
Lucene score: 0.253313660621643
var value = default(System.DateTime); // 1
var kind = default(System.DateTimeKind); // 2
System.DateTime.SpecifyKind(value, kind);

--------------------------
9
Call hierarchy size: 3
Occurrence frequency: 6
Lucene score: 0.249885708093643
var var1 = System.DateTime.Now;
var ticks = var1.Ticks;

--------------------------
10
Call hierarchy size: 3
Occurrence frequency: 5
Lucene score: 0.216049388051033
var var1 = System.DateTime.Now;
var1.ToUniversalTime();

--------------------------
10.1114969
Average Line of Code for correct snippets: 2.83333333333333
3, 3, 1, 5, 3, 2, 

==> anc/code_gen/download_file_from_url.txt <==
1
Call hierarchy size: 3
Occurrence frequency: 38
Lucene score: 0.158730283379555
var wc = new System.Net.WebClient();
var address = default(string); // 2
var fileName = default(string); // 2
wc.DownloadFile(address, fileName);

--------------------------
2
Call hierarchy size: 4
Occurrence frequency: 3
Lucene score: 0.133669853210449
var wc = new System.Net.WebClient();
wc.Credentials = default(System.Net.ICredentials);
var address = default(string); // 2
var fileName = default(string); // 2
wc.DownloadFile(address, fileName);

--------------------------
3
Call hierarchy size: 3
Occurrence frequency: 138
Lucene score: 0.122711174190044
var wc = new System.Net.WebClient();
var address = default(string); // 2
wc.DownloadString(address);

--------------------------
4
Call hierarchy size: 3
Occurrence frequency: 18
Lucene score: 0.119047708809376
var wc = new System.Net.WebClient();
var address = default(System.Uri); // 1
var fileName = default(string); // 2
wc.DownloadFile(address, fileName);

--------------------------
5
Call hierarchy size: 3
Occurrence frequency: 32
Lucene score: 0.0981689393520355
var wc = new System.Net.WebClient();
var address = default(System.Uri); // 1
wc.DownloadString(address);

--------------------------
6
Call hierarchy size: 4
Occurrence frequency: 10
Lucene score: 0.0793651416897774
var wc = new System.Net.WebClient();
wc.Proxy = default(System.Net.IWebProxy);
var address = default(string); // 2
var fileName = default(string); // 2
wc.DownloadFile(address, fileName);

--------------------------
7
Call hierarchy size: 4
Occurrence frequency: 6
Lucene score: 0.0694444999098778
var wc = new System.Net.WebClient();
var address = default(string); // 2
var fileName = default(string); // 2
wc.DownloadFile(address, fileName);
wc.Dispose();

--------------------------
8
Call hierarchy size: 4
Occurrence frequency: 6
Lucene score: 0.0694444999098778
var wc = new System.Net.WebClient();
var var1 = wc.Headers;
var address = default(string); // 2
var fileName = default(string); // 2
wc.DownloadFile(address, fileName);

--------------------------
9
Call hierarchy size: 4
Occurrence frequency: 5
Lucene score: 0.0694444999098778
var wc = new System.Net.WebClient();
var address = default(string); // 2
var fileName = default(string); // 2
wc.DownloadFile(address, fileName);
var v0 = default(string); // 2
var v1 = default(string); // 2
wc.DownloadFile(v0, v1);

--------------------------
10
Call hierarchy size: 3
Occurrence frequency: 11
Lucene score: 0.0637948140501976
var uriString = default(string); // 2
var uri = new System.Uri(uriString);
var relativeUri = uri.MakeRelativeUri(uri);
relativeUri.ToString();

--------------------------
12.6950472
Average Line of Code for correct snippets: 4.14285714285714
4, 5, 3, 4, 3, 5, 5, 

==> anc/code_gen/execute_sql_statement.txt <==
1
Call hierarchy size: 4
Occurrence frequency: 265
Lucene score: 0.684803247451782
var connectionString = default(string); // 2
var conn = new System.Data.SqlClient.SqlConnection(connectionString);
conn.Open();
conn.Close();

--------------------------
2
Call hierarchy size: 2
Occurrence frequency: 730
Lucene score: 0.594802021980286
var path = default(string); // 2
System.IO.File.ReadAllText(path);

--------------------------
3
Call hierarchy size: 7
Occurrence frequency: 53
Lucene score: 0.581283330917358
var cmdText = default(string); // 2
var connection = default(System.Data.SqlClient.SqlConnection); // 1
var cmd = new System.Data.SqlClient.SqlCommand(cmdText, connection);
cmd.CommandType = default(System.Data.CommandType);
var var1 = cmd.Parameters;
var sqlConnection = cmd.Connection;
cmd.ExecuteNonQuery();
var v0 = cmd.Connection;

--------------------------
4
Call hierarchy size: 9
Occurrence frequency: 9
Lucene score: 0.542287468910217
var connectionString = default(string); // 2
var conn = new System.Data.SqlClient.SqlConnection(connectionString);
conn.Open();
var command = conn.CreateCommand();
command.Transaction = default(System.Data.SqlClient.SqlTransaction);
command.Connection = default(System.Data.SqlClient.SqlConnection);
command.CommandText = default(System.String);
var var1 = command.Parameters;
var parameters = command.Parameters;
command.ExecuteNonQuery();
var sqlParameterCollection = command.Parameters;
var transactionName = default(string); // 2
conn.BeginTransaction(transactionName);
conn.Close();

--------------------------
5
Call hierarchy size: 7
Occurrence frequency: 8
Lucene score: 0.542287468910217
var cmd = new System.Data.SqlClient.SqlCommand();
cmd.Connection = default(System.Data.SqlClient.SqlConnection);
cmd.CommandText = default(System.String);
var var1 = cmd.Parameters;
var parameters = cmd.Parameters;
cmd.ExecuteNonQuery();

--------------------------
6
Call hierarchy size: 2
Occurrence frequency: 228
Lucene score: 0.491591304540634
var path = default(string); // 2
var mode = default(System.IO.FileMode); // 2
System.IO.File.Open(path, mode);

--------------------------
7
Call hierarchy size: 6
Occurrence frequency: 30
Lucene score: 0.488121926784515
var cmd = new System.Data.SqlClient.SqlCommand();
cmd.Connection = default(System.Data.SqlClient.SqlConnection);
cmd.CommandText = default(System.String);
var var1 = cmd.Parameters;
cmd.ExecuteReader();

--------------------------
8
Call hierarchy size: 5
Occurrence frequency: 59
Lucene score: 0.479362279176712
var conn = new System.Data.SqlClient.SqlConnection();
conn.ConnectionString = default(System.String);
conn.Open();
conn.Close();

--------------------------
9
Call hierarchy size: 2
Occurrence frequency: 125
Lucene score: 0.468470692634583
var path = default(string); // 2
System.IO.File.OpenText(path);

--------------------------
10
Call hierarchy size: 6
Occurrence frequency: 5
Lucene score: 0.451906263828278
var cmd = new System.Data.SqlClient.SqlCommand();
cmd.Connection = default(System.Data.SqlClient.SqlConnection);
cmd.CommandText = default(System.String);
var var1 = cmd.Parameters;
cmd.ExecuteNonQuery();

--------------------------
17.189159
Average Line of Code for correct snippets: 7.4
4, 8, 14, 6, 5, 

==> anc/code_gen/generate_md5_hash_code.txt <==
1
Call hierarchy size: 3
Occurrence frequency: 222
Lucene score: 0.438168853521347
Unable to generate code.
System.InvalidOperationException: Unable to uniquely resolve method
   at ContextAdaptationSandbox.Types.LightweightMethodInfo.GetMethodSymbol(ImmutableList`1 references) in c:\jasonw\hmm\CodeRepositoryGenerator\ContextAdaptationSandbox\Types\LightweightReflection.cs:line 494
   at ContextAdaptationSandbox.Gen.CodeGenOffline.VisitCallHierarchyMemberAccess(CallHierarchyMemberAccess ch) in c:\jasonw\hmm\CodeRepositoryGenerator\ContextAdaptationSandbox\Gen\CodeGenOffline.cs:line 167
   at ContextAdaptationSandbox.CH.CallHierarchyMemberAccess.InvokeVisitor(CallHierarchyIVisitor chv) in c:\jasonw\hmm\CodeRepositoryGenerator\ContextAdaptationSandbox\CH\CallHierarchy.cs:line 177
   at ContextAdaptationSandbox.Gen.CodeGenOffline.Visit(CallHierarchy ch) in c:\jasonw\hmm\CodeRepositoryGenerator\ContextAdaptationSandbox\Gen\CodeGenOffline.cs:line 57
   at ContextAdaptationSandbox.Gen.CodeGenOffline.VisitCallHierarchySequence(CallHierarchySequence ch) in c:\jasonw\hmm\CodeRepositoryGenerator\ContextAdaptationSandbox\Gen\CodeGenOffline.cs:line 72
   at ContextAdaptationSandbox.CH.CallHierarchySequence.InvokeVisitor(CallHierarchyIVisitor chv) in c:\jasonw\hmm\CodeRepositoryGenerator\ContextAdaptationSandbox\CH\CallHierarchy.cs:line 137
   at ContextAdaptationSandbox.Gen.CodeGenOffline.Visit(CallHierarchy ch) in c:\jasonw\hmm\CodeRepositoryGenerator\ContextAdaptationSandbox\Gen\CodeGenOffline.cs:line 57
   at ContextAdaptationSandbox.Gen.CodeGenOffline.Generate(CodeGenParams codeGenParams) in c:\jasonw\hmm\CodeRepositoryGenerator\ContextAdaptationSandbox\Gen\CodeGenOffline.cs:line 22
   at SnippetAidCoreTest.GenTests.CodeGenTests.CodeGenTestMethod4() in c:\jasonw\hmm\CodeRepositoryGenerator\SnippetAidCoreTest\GenTests\CodeGenTests.cs:line 266
--------------------------
2
Call hierarchy size: 3
Occurrence frequency: 69
Lucene score: 0.292112588882446
var md5 = System.Security.Cryptography.MD5.Create();
var inputStream = default(System.IO.Stream); // 1
md5.ComputeHash(inputStream);

--------------------------
3
Call hierarchy size: 2
Occurrence frequency: 773
Lucene score: 0.148113235831261
System.Security.Cryptography.MD5.Create();

--------------------------
4
Call hierarchy size: 5
Occurrence frequency: 7
Lucene score: 0.146056294441223
var md5 = System.Security.Cryptography.MD5.Create();
var inputStream = default(System.IO.Stream); // 1
foreach (var v0 in md5.ComputeHash(inputStream);)
{
}

--------------------------
5
Call hierarchy size: 3
Occurrence frequency: 8
Lucene score: 0.146056294441223
var md5 = System.Security.Cryptography.MD5.Create();
var buffer = default(byte[]); // 2
var offset = default(int); // 2
var count = default(int); // 2
md5.ComputeHash(buffer, offset, count);

--------------------------
6
Call hierarchy size: 4
Occurrence frequency: 6
Lucene score: 0.146056294441223
Unable to generate code.
System.InvalidOperationException: Unable to uniquely resolve method
   at ContextAdaptationSandbox.Types.LightweightMethodInfo.GetMethodSymbol(ImmutableList`1 references) in c:\jasonw\hmm\CodeRepositoryGenerator\ContextAdaptationSandbox\Types\LightweightReflection.cs:line 494
   at ContextAdaptationSandbox.Gen.CodeGenOffline.VisitCallHierarchyMemberAccess(CallHierarchyMemberAccess ch) in c:\jasonw\hmm\CodeRepositoryGenerator\ContextAdaptationSandbox\Gen\CodeGenOffline.cs:line 167
   at ContextAdaptationSandbox.CH.CallHierarchyMemberAccess.InvokeVisitor(CallHierarchyIVisitor chv) in c:\jasonw\hmm\CodeRepositoryGenerator\ContextAdaptationSandbox\CH\CallHierarchy.cs:line 177
   at ContextAdaptationSandbox.Gen.CodeGenOffline.Visit(CallHierarchy ch) in c:\jasonw\hmm\CodeRepositoryGenerator\ContextAdaptationSandbox\Gen\CodeGenOffline.cs:line 57
   at ContextAdaptationSandbox.Gen.CodeGenOffline.VisitCallHierarchySequence(CallHierarchySequence ch) in c:\jasonw\hmm\CodeRepositoryGenerator\ContextAdaptationSandbox\Gen\CodeGenOffline.cs:line 72
   at ContextAdaptationSandbox.CH.CallHierarchySequence.InvokeVisitor(CallHierarchyIVisitor chv) in c:\jasonw\hmm\CodeRepositoryGenerator\ContextAdaptationSandbox\CH\CallHierarchy.cs:line 137
   at ContextAdaptationSandbox.Gen.CodeGenOffline.Visit(CallHierarchy ch) in c:\jasonw\hmm\CodeRepositoryGenerator\ContextAdaptationSandbox\Gen\CodeGenOffline.cs:line 57
   at ContextAdaptationSandbox.Gen.CodeGenOffline.Generate(CodeGenParams codeGenParams) in c:\jasonw\hmm\CodeRepositoryGenerator\ContextAdaptationSandbox\Gen\CodeGenOffline.cs:line 22
   at SnippetAidCoreTest.GenTests.CodeGenTests.CodeGenTestMethod4() in c:\jasonw\hmm\CodeRepositoryGenerator\SnippetAidCoreTest\GenTests\CodeGenTests.cs:line 266
--------------------------
7
Call hierarchy size: 2
Occurrence frequency: 37
Lucene score: 0.0925707668066025
var md5 = System.Security.Cryptography.MD5.Create();

--------------------------
8
Call hierarchy size: 4
Occurrence frequency: 4
Lucene score: 0.0912851765751839
var md5 = System.Security.Cryptography.MD5.Create();
var buffer = default(byte[]); // 2
var offset = default(int); // 2
var count = default(int); // 2
md5.ComputeHash(buffer, offset, count);
var var1 = md5.Hash;

--------------------------
9
Call hierarchy size: 2
Occurrence frequency: 2017
Lucene score: 0.0746103227138519
var path = default(string); // 2
System.IO.File.Delete(path);

--------------------------
10
Call hierarchy size: 3
Occurrence frequency: 65
Lucene score: 0.0719996690750122
Unable to generate code.
System.InvalidOperationException: Unable to uniquely resolve method
   at ContextAdaptationSandbox.Types.LightweightMethodInfo.GetMethodSymbol(ImmutableList`1 references) in c:\jasonw\hmm\CodeRepositoryGenerator\ContextAdaptationSandbox\Types\LightweightReflection.cs:line 494
   at ContextAdaptationSandbox.Gen.CodeGenOffline.VisitCallHierarchyMemberAccess(CallHierarchyMemberAccess ch) in c:\jasonw\hmm\CodeRepositoryGenerator\ContextAdaptationSandbox\Gen\CodeGenOffline.cs:line 167
   at ContextAdaptationSandbox.CH.CallHierarchyMemberAccess.InvokeVisitor(CallHierarchyIVisitor chv) in c:\jasonw\hmm\CodeRepositoryGenerator\ContextAdaptationSandbox\CH\CallHierarchy.cs:line 177
   at ContextAdaptationSandbox.Gen.CodeGenOffline.Visit(CallHierarchy ch) in c:\jasonw\hmm\CodeRepositoryGenerator\ContextAdaptationSandbox\Gen\CodeGenOffline.cs:line 57
   at ContextAdaptationSandbox.Gen.CodeGenOffline.VisitCallHierarchySequence(CallHierarchySequence ch) in c:\jasonw\hmm\CodeRepositoryGenerator\ContextAdaptationSandbox\Gen\CodeGenOffline.cs:line 72
   at ContextAdaptationSandbox.CH.CallHierarchySequence.InvokeVisitor(CallHierarchyIVisitor chv) in c:\jasonw\hmm\CodeRepositoryGenerator\ContextAdaptationSandbox\CH\CallHierarchy.cs:line 137
   at ContextAdaptationSandbox.Gen.CodeGenOffline.Visit(CallHierarchy ch) in c:\jasonw\hmm\CodeRepositoryGenerator\ContextAdaptationSandbox\Gen\CodeGenOffline.cs:line 57
   at ContextAdaptationSandbox.Gen.CodeGenOffline.Generate(CodeGenParams codeGenParams) in c:\jasonw\hmm\CodeRepositoryGenerator\ContextAdaptationSandbox\Gen\CodeGenOffline.cs:line 22
   at SnippetAidCoreTest.GenTests.CodeGenTests.CodeGenTestMethod4() in c:\jasonw\hmm\CodeRepositoryGenerator\SnippetAidCoreTest\GenTests\CodeGenTests.cs:line 266
--------------------------
7.8564455
Average Line of Code for correct snippets: 2.33333333333333
1, 5, 1, 

==> anc/code_gen/get_current_directory.txt <==
1
Call hierarchy size: 3
Occurrence frequency: 21
Lucene score: 0.1109449416399
var assembly = System.Reflection.Assembly.GetExecutingAssembly();
var var1 = assembly.Location;

--------------------------
2
Call hierarchy size: 2
Occurrence frequency: 322
Lucene score: 0.0991960093379021
System.IO.Directory.GetCurrentDirectory();

--------------------------
3
Call hierarchy size: 3
Occurrence frequency: 11
Lucene score: 0.0815274268388748
var uriString = default(string); // 2
var uri = new System.Uri(uriString);
var relativeUri = uri.MakeRelativeUri(uri);
relativeUri.ToString();

--------------------------
4
Call hierarchy size: 3
Occurrence frequency: 14
Lucene score: 0.0803366377949715
var var1 = System.DateTime.Now;
var1.ToString();

--------------------------
5
Call hierarchy size: 2
Occurrence frequency: 2347
Lucene score: 0.0749152824282646
var path = default(string); // 2
System.IO.Directory.Exists(path);

--------------------------
6
Call hierarchy size: 2
Occurrence frequency: 1573
Lucene score: 0.072193905711174
var path = default(string); // 2
System.IO.Directory.CreateDirectory(path);

--------------------------
7
Call hierarchy size: 3
Occurrence frequency: 9
Lucene score: 0.0705634355545044
var var1 = System.DateTime.Now;
var value = default(object); // 2
var1.Equals(value);

--------------------------
8
Call hierarchy size: 3
Occurrence frequency: 9
Lucene score: 0.0705634355545044
var var1 = System.DateTime.Now;
var1.Equals(var1);

--------------------------
9
Call hierarchy size: 2
Occurrence frequency: 57
Lucene score: 0.0584467500448227
var stringToUnescape = default(string); // 2
System.Uri.UnescapeDataString(stringToUnescape);

--------------------------
10
Call hierarchy size: 2
Occurrence frequency: 96
Lucene score: 0.0580172799527645
var type = default(System.Type); // 1
System.Reflection.Assembly.GetAssembly(type);

--------------------------
7.7886936
Average Line of Code for correct snippets: 2
2, 

==> anc/code_gen/get_files_in_folder.txt <==
1
Call hierarchy size: 2
Occurrence frequency: 328
Lucene score: 0.307258605957031
var path = default(string); // 2
var searchPattern = default(string); // 2
System.IO.Directory.GetFiles(path, searchPattern);

--------------------------
2
Call hierarchy size: 2
Occurrence frequency: 327
Lucene score: 0.307258605957031
var path = default(string); // 2
System.IO.Directory.GetFiles(path);

--------------------------
3
Call hierarchy size: 2
Occurrence frequency: 2347
Lucene score: 0.304019033908844
var path = default(string); // 2
System.IO.Directory.Exists(path);

--------------------------
4
Call hierarchy size: 2
Occurrence frequency: 1573
Lucene score: 0.273083448410034
var path = default(string); // 2
System.IO.Directory.CreateDirectory(path);

--------------------------
5
Call hierarchy size: 2
Occurrence frequency: 322
Lucene score: 0.242266580462456
System.IO.Directory.GetCurrentDirectory();

--------------------------
6
Call hierarchy size: 2
Occurrence frequency: 489
Lucene score: 0.237882599234581
var path = default(string); // 2
var recursive = default(bool); // 2
System.IO.Directory.Delete(path, recursive);

--------------------------
7
Call hierarchy size: 2
Occurrence frequency: 101
Lucene score: 0.230443954467773
var path = default(string); // 2
var searchPattern = default(string); // 2
var searchOption = default(System.IO.SearchOption); // 2
System.IO.Directory.GetFiles(path, searchPattern, searchOption);

--------------------------
8
Call hierarchy size: 2
Occurrence frequency: 177
Lucene score: 0.208147272467613
var path = default(string); // 2
System.IO.Directory.Delete(path);

--------------------------
9
Call hierarchy size: 2
Occurrence frequency: 264
Lucene score: 0.196151658892632
var path = default(string); // 2
System.IO.Directory.GetDirectories(path);

--------------------------
10
Call hierarchy size: 2
Occurrence frequency: 122
Lucene score: 0.183523163199425
var path = default(string); // 2
System.IO.Directory.SetCurrentDirectory(path);

--------------------------
8.1750659
Average Line of Code for correct snippets: 2.5
3, 2, 3, 2, 

==> anc/code_gen/launch_process.txt <==
1
Call hierarchy size: 8
Occurrence frequency: 8
Lucene score: 0.912188470363617
var startInfo = new System.Diagnostics.ProcessStartInfo();
startInfo.FileName = default(System.String);
startInfo.CreateNoWindow = default(System.Boolean);
startInfo.WindowStyle = default(System.Diagnostics.ProcessWindowStyle);
startInfo.RedirectStandardOutput = default(System.Boolean);
startInfo.RedirectStandardError = default(System.Boolean);
startInfo.UseShellExecute = default(System.Boolean);

--------------------------
2
Call hierarchy size: 8
Occurrence frequency: 8
Lucene score: 0.912188470363617
var startInfo = new System.Diagnostics.ProcessStartInfo();
startInfo.CreateNoWindow = default(System.Boolean);
startInfo.WindowStyle = default(System.Diagnostics.ProcessWindowStyle);
startInfo.RedirectStandardOutput = default(System.Boolean);
startInfo.RedirectStandardError = default(System.Boolean);
startInfo.UseShellExecute = default(System.Boolean);
startInfo.FileName = default(System.String);

--------------------------
3
Call hierarchy size: 9
Occurrence frequency: 6
Lucene score: 0.907994985580444
var startInfo = new System.Diagnostics.ProcessStartInfo();
startInfo.FileName = default(System.String);
startInfo.WorkingDirectory = default(System.String);
startInfo.Arguments = default(System.String);
startInfo.WindowStyle = default(System.Diagnostics.ProcessWindowStyle);
startInfo.CreateNoWindow = default(System.Boolean);
startInfo.FileName = default(System.String);
startInfo.UseShellExecute = default(System.Boolean);

--------------------------
4
Call hierarchy size: 11
Occurrence frequency: 7
Lucene score: 0.898745119571686
var startInfo = new System.Diagnostics.ProcessStartInfo();
startInfo.FileName = default(System.String);
startInfo.Arguments = default(System.String);
startInfo.WorkingDirectory = default(System.String);
startInfo.UseShellExecute = default(System.Boolean);
startInfo.RedirectStandardInput = default(System.Boolean);
startInfo.RedirectStandardError = default(System.Boolean);
startInfo.RedirectStandardOutput = default(System.Boolean);
startInfo.CreateNoWindow = default(System.Boolean);
startInfo.EnvironmentVariables = default(System.Collections.Specialized.StringDictionary);

--------------------------
5
Call hierarchy size: 6
Occurrence frequency: 26
Lucene score: 0.878098130226135
var startInfo = new System.Diagnostics.ProcessStartInfo();
startInfo.FileName = default(System.String);
startInfo.RedirectStandardOutput = default(System.Boolean);
startInfo.UseShellExecute = default(System.Boolean);
startInfo.Arguments = default(System.String);

--------------------------
6
Call hierarchy size: 12
Occurrence frequency: 7
Lucene score: 0.869066596031189
var fileName = default(string); // 2
var arguments = default(string); // 2
var psi = new System.Diagnostics.ProcessStartInfo(fileName, arguments);
psi.UseShellExecute = default(System.Boolean);
psi.RedirectStandardError = default(System.Boolean);
psi.RedirectStandardOutput = default(System.Boolean);
psi.WorkingDirectory = default(System.String);
psi.CreateNoWindow = default(System.Boolean);
psi.ErrorDialog = default(System.Boolean);
if (psi.FileName)
{
}
else
{
    var string = psi.FileName;
}

--------------------------
7
Call hierarchy size: 21
Occurrence frequency: 3
Lucene score: 0.709699690341949
var startInfo = new System.Diagnostics.ProcessStartInfo();
startInfo.Arguments = default(System.String);
startInfo.CreateNoWindow = default(System.Boolean);
startInfo.Domain = default(System.String);
startInfo.ErrorDialog = default(System.Boolean);
startInfo.ErrorDialogParentHandle = default(System.IntPtr);
startInfo.FileName = default(System.String);
startInfo.LoadUserProfile = default(System.Boolean);
startInfo.Password = default(System.Security.SecureString);
startInfo.UseShellExecute = default(System.Boolean);
startInfo.RedirectStandardError = default(System.Boolean);
startInfo.RedirectStandardInput = default(System.Boolean);
startInfo.RedirectStandardOutput = default(System.Boolean);
startInfo.StandardErrorEncoding = default(System.Text.Encoding);
startInfo.StandardOutputEncoding = default(System.Text.Encoding);
startInfo.UserName = default(System.String);
startInfo.Verb = default(System.String);
startInfo.WindowStyle = default(System.Diagnostics.ProcessWindowStyle);
startInfo.WorkingDirectory = default(System.String);
startInfo.EnvironmentVariables = default(System.Collections.Specialized.StringDictionary);

--------------------------
8
Call hierarchy size: 4
Occurrence frequency: 13
Lucene score: 0.709067285060883
var startInfo = default(System.Diagnostics.ProcessStartInfo); // 1
var process = System.Diagnostics.Process.Start(startInfo);
var var1 = process.StandardOutput;
process.WaitForExit();

--------------------------
9
Call hierarchy size: 16
Occurrence frequency: 8
Lucene score: 0.685458123683929
var process = new System.Diagnostics.Process();
process.StartInfo = default(System.Diagnostics.ProcessStartInfo);
process.StartInfo = default(System.Diagnostics.ProcessStartInfo);
process.StartInfo = default(System.Diagnostics.ProcessStartInfo);
process.StartInfo = default(System.Diagnostics.ProcessStartInfo);
process.StartInfo = default(System.Diagnostics.ProcessStartInfo);
process.StartInfo = default(System.Diagnostics.ProcessStartInfo);
var var1 = process.StartInfo;
process.EnableRaisingEvents = default(System.Boolean);
var outputDataReceived = process.OutputDataReceived;
var errorDataReceived = process.ErrorDataReceived;
var exited = process.Exited;
process.Start();
process.BeginErrorReadLine();
process.BeginOutputReadLine();

--------------------------
10
Call hierarchy size: 5
Occurrence frequency: 17
Lucene score: 0.639598608016968
var startInfo = new System.Diagnostics.ProcessStartInfo();
startInfo.FileName = default(System.String);
startInfo.Arguments = default(System.String);
startInfo.WindowStyle = default(System.Diagnostics.ProcessWindowStyle);

--------------------------
29.8451375
Average Line of Code for correct snippets: 12
20, 4, 

==> anc/code_gen/load_bitmap_image.txt <==
1
Call hierarchy size: 8
Occurrence frequency: 10
Lucene score: 0.167141944169998
var img = default(System.Drawing.Icon).ToBitmap(); // Unresolved type
var var1 = img.PixelFormat;
var palette = img.Palette;
var height = img.Height;
var width = img.Width;
var rawFormat = img.RawFormat;
var flags = img.Flags;

--------------------------
2
Call hierarchy size: 7
Occurrence frequency: 8
Lucene score: 0.167141944169998
var width = default(int); // 2
var height = default(int); // 2
var format = default(System.Drawing.Imaging.PixelFormat); // 2
var bmp = new System.Drawing.Bitmap(width, height, format);
var var1 = bmp.Width;
var int32 = bmp.Height;
var pixelFormat = bmp.PixelFormat;
var rect = default(System.Drawing.Rectangle); // 1
var flags = default(System.Drawing.Imaging.ImageLockMode); // 2
var v0 = default(System.Drawing.Imaging.PixelFormat); // 2
bmp.LockBits(rect, flags, v0);
var bitmapdata = default(System.Drawing.Imaging.BitmapData); // 1
bmp.UnlockBits(bitmapdata);

--------------------------
3
Call hierarchy size: 11
Occurrence frequency: 6
Lucene score: 0.166423738002777
var width = default(int); // 2
var height = default(int); // 2
var bmp = new System.Drawing.Bitmap(width, height);
for (; bmp.Width;; )
{
    for (; bmp.Height;; )
    {
        var x = default(int); // 2
        var y = default(int); // 2
        var color = default(System.Drawing.Color); // 1
        bmp.SetPixel(x, y, color);
    }
}

--------------------------
4
Call hierarchy size: 4
Occurrence frequency: 44
Lucene score: 0.154950112104416
var width = default(int); // 2
var height = default(int); // 2
var bmp = new System.Drawing.Bitmap(width, height);
var var1 = bmp.Width;
var int32 = bmp.Height;

--------------------------
5
Call hierarchy size: 8
Occurrence frequency: 7
Lucene score: 0.139284953474998
var filename = default(string); // 2
var bmp = new System.Drawing.Bitmap(filename);
var pageUnit = default(System.Drawing.GraphicsUnit); // 2
bmp.GetBounds(pageUnit);
var var1 = bmp.PixelFormat;
var width = bmp.Width;
var height = bmp.Height;
var size = bmp.Size;
var v0 = bmp.Size;

--------------------------
6
Call hierarchy size: 13
Occurrence frequency: 2
Lucene score: 0.100667461752892
var original = default(System.Drawing.Image); // 1
var bmp = new System.Drawing.Bitmap(original);
for (; bmp.Width;; )
{
    for (; bmp.Height;; )
    {
        var x = default(int); // 2
        var y = default(int); // 2
        bmp.GetPixel(x, y);
        var v0 = default(int); // 2
        var v1 = default(int); // 2
        var color = default(System.Drawing.Color); // 1
        bmp.SetPixel(v0, v1, color);
    }
}

--------------------------
7
Call hierarchy size: 9
Occurrence frequency: 2
Lucene score: 0.100627489387989
var filename = default(string); // 2
var bmp = new System.Drawing.Bitmap(filename);
var var1 = bmp.PixelFormat;
var palette = bmp.Palette;
var height = bmp.Height;
var width = bmp.Width;
var flags = bmp.Flags;
var rawFormat = bmp.RawFormat;
bmp.GetHbitmap();

--------------------------
8
Call hierarchy size: 4
Occurrence frequency: 7
Lucene score: 0.0992516130208969
var filename = default(string); // 2
var bmp = new System.Drawing.Bitmap(filename);
var var1 = bmp.PixelFormat;
var x = default(int); // 2
var y = default(int); // 2
bmp.GetPixel(x, y);

--------------------------
9
Call hierarchy size: 4
Occurrence frequency: 8
Lucene score: 0.0975003018975258
var filename = default(string); // 2
var bmp = new System.Drawing.Bitmap(filename);
var var1 = bmp.Height;
var x = default(int); // 2
var y = default(int); // 2
bmp.GetPixel(x, y);

--------------------------
10
Call hierarchy size: 16
Occurrence frequency: 3
Lucene score: 0.0974994674324989
var stream = default(System.IO.Stream); // 1
var bmp = new System.Drawing.Bitmap(stream);
var var1 = bmp.Width;
var height = bmp.Height;
if (bmp.Width)
{
    var int32 = bmp.Width;
}
if (bmp.Height)
{
    var v1 = bmp.Height;
}
var v2 = bmp.Width;
var v3 = bmp.Height;
var pixelFormat = bmp.PixelFormat;
var rect = default(System.Drawing.Rectangle); // 1
var format = default(System.Drawing.Imaging.PixelFormat); // 2
bmp.Clone(rect, format);

--------------------------
28.2069243
Average Line of Code for correct snippets: 9.5
13, 13, 5, 9, 15, 9, 6, 6, 

==> anc/code_gen/load_dll.txt <==
1
Call hierarchy size: 3
Occurrence frequency: 9
Lucene score: 0.279568523168564
var assemblyString = default(string); // 2
var assembly = System.Reflection.Assembly.Load(assemblyString);
var name = default(string); // 2
assembly.GetType(name);

--------------------------
2
Call hierarchy size: 2
Occurrence frequency: 132
Lucene score: 0.215633377432823
var assemblyFile = default(string); // 2
System.Reflection.Assembly.LoadFrom(assemblyFile);

--------------------------
3
Call hierarchy size: 3
Occurrence frequency: 4
Lucene score: 0.198882341384888
var path = default(string); // 2
var assembly = System.Reflection.Assembly.LoadFile(path);
var name = default(string); // 2
assembly.GetType(name);

--------------------------
4
Call hierarchy size: 3
Occurrence frequency: 4
Lucene score: 0.198606118559837
var assemblyFile = default(string); // 2
var asm = System.Reflection.Assembly.LoadFrom(assemblyFile);
var name = default(string); // 2
asm.GetType(name);

--------------------------
5
Call hierarchy size: 2
Occurrence frequency: 68
Lucene score: 0.180154830217361
var path = default(string); // 2
System.Reflection.Assembly.LoadFile(path);

--------------------------
6
Call hierarchy size: 2
Occurrence frequency: 169
Lucene score: 0.179553925991058
var assemblyString = default(string); // 2
System.Reflection.Assembly.Load(assemblyString);

--------------------------
7
Call hierarchy size: 3
Occurrence frequency: 3
Lucene score: 0.174416840076447
var path = default(string); // 2
var assembly = System.Reflection.Assembly.LoadFile(path);
assembly.GetTypes();

--------------------------
8
Call hierarchy size: 5
Occurrence frequency: 3
Lucene score: 0.174186646938324
var assemblyFile = default(string); // 2
var asm = System.Reflection.Assembly.LoadFrom(assemblyFile);
foreach (var v0 in asm.GetTypes();)
{
}

--------------------------
9
Call hierarchy size: 2
Occurrence frequency: 24
Lucene score: 0.143755584955215
var assemblyFile = default(string); // 2
var asm = System.Reflection.Assembly.LoadFrom(assemblyFile);

--------------------------
10
Call hierarchy size: 2
Occurrence frequency: 39
Lucene score: 0.128252819180489
var assemblyRef = default(System.Reflection.AssemblyName); // 1
System.Reflection.Assembly.Load(assemblyRef);

--------------------------
7.2627619
Average Line of Code for correct snippets: 3
4, 2, 4, 4, 2, 2, 3, 

==> anc/code_gen/match_regular_expression.txt <==
1
Call hierarchy size: 6
Occurrence frequency: 183
Lucene score: 0.663817882537842
var pattern = default(string); // 2
var options = default(System.Text.RegularExpressions.RegexOptions); // 2
var regex = new System.Text.RegularExpressions.Regex(pattern, options);
var input = default(string); // 2
var match = regex.Match(input);
if (match.Success)
{
    var groups = match.Groups;
}

--------------------------
2
Call hierarchy size: 6
Occurrence frequency: 39
Lucene score: 0.464672535657883
var input = default(string); // 2
var pattern = default(string); // 2
var match = System.Text.RegularExpressions.Regex.Match(input, pattern);
if (match.Success)
{
    var groups = match.Groups;
}

--------------------------
3
Call hierarchy size: 2
Occurrence frequency: 445
Lucene score: 0.413655400276184
var str = default(string); // 2
System.Text.RegularExpressions.Regex.Escape(str);

--------------------------
4
Call hierarchy size: 9
Occurrence frequency: 25
Lucene score: 0.398290783166885
var pattern = default(string); // 2
var options = default(System.Text.RegularExpressions.RegexOptions); // 2
var regex = new System.Text.RegularExpressions.Regex(pattern, options);
var input = default(string); // 2
var match = regex.Match(input);
if (match.Success)
{
    var groups = match.Groups;
    var groupCollection = match.Groups;
    var v0 = match.Groups;
}

--------------------------
5
Call hierarchy size: 6
Occurrence frequency: 16
Lucene score: 0.364883035421371
var pattern = default(string); // 2
var re = new System.Text.RegularExpressions.Regex(pattern);
var input = default(string); // 2
if (re.IsMatch(input))
{
    var v0 = default(string); // 2
    re.Match(v0);
}

--------------------------
6
Call hierarchy size: 2
Occurrence frequency: 620
Lucene score: 0.348256379365921
var input = default(string); // 2
var pattern = default(string); // 2
System.Text.RegularExpressions.Regex.Match(input, pattern);

--------------------------
7
Call hierarchy size: 2
Occurrence frequency: 432
Lucene score: 0.348256379365921
var input = default(string); // 2
var pattern = default(string); // 2
var options = default(System.Text.RegularExpressions.RegexOptions); // 2
System.Text.RegularExpressions.Regex.Match(input, pattern, options);

--------------------------
8
Call hierarchy size: 25
Occurrence frequency: 2
Lucene score: 0.344578713178635
var pattern = default(string); // 2
var re = new System.Text.RegularExpressions.Regex(pattern);
var var1 = re.Options;
var rightToLeft = re.RightToLeft;
re.GetGroupNames();
re.GetGroupNumbers();
var i = default(int); // 2
re.GroupNameFromNumber(i);
var name = default(string); // 2
re.GroupNumberFromName(name);
var input = default(string); // 2
re.IsMatch(input);
var v0 = default(string); // 2
var startat = default(int); // 2
re.IsMatch(v0, startat);
var v1 = default(string); // 2
re.Match(v1);
var v2 = default(string); // 2
var v3 = default(int); // 2
re.Match(v2, v3);
var v4 = default(string); // 2
var beginning = default(int); // 2
var length = default(int); // 2
re.Match(v4, beginning, length);
var v5 = default(string); // 2
re.Matches(v5);
var v6 = default(string); // 2
var v7 = default(int); // 2
re.Matches(v6, v7);
var v8 = default(string); // 2
var evaluator = default(System.Text.RegularExpressions.MatchEvaluator); // 2
re.Replace(v8, evaluator);
var v9 = default(string); // 2
var v10 = default(System.Text.RegularExpressions.MatchEvaluator); // 2
var count = default(int); // 2
re.Replace(v9, v10, count);
var v11 = default(string); // 2
var v12 = default(System.Text.RegularExpressions.MatchEvaluator); // 2
var v13 = default(int); // 2
var v14 = default(int); // 2
re.Replace(v11, v12, v13, v14);
var v15 = default(string); // 2
var replacement = default(string); // 2
re.Replace(v15, replacement);
var v16 = default(string); // 2
var v17 = default(string); // 2
var v18 = default(int); // 2
re.Replace(v16, v17, v18);
var v19 = default(string); // 2
var v20 = default(string); // 2
var v21 = default(int); // 2
var v22 = default(int); // 2
re.Replace(v19, v20, v21, v22);
var v23 = default(string); // 2
re.Split(v23);
var v24 = default(string); // 2
var v25 = default(int); // 2
re.Split(v24, v25);
var v26 = default(string); // 2
var v27 = default(int); // 2
var v28 = default(int); // 2
re.Split(v26, v27, v28);
re.ToString();

--------------------------
9
Call hierarchy size: 4
Occurrence frequency: 19
Lucene score: 0.343613058328629
var pattern = default(string); // 2
var re = new System.Text.RegularExpressions.Regex(pattern);
var input = default(string); // 2
re.Match(input);
var v0 = default(string); // 2
var replacement = default(string); // 2
re.Replace(v0, replacement);

--------------------------
10
Call hierarchy size: 6
Occurrence frequency: 11
Lucene score: 0.336255937814713
var pattern = default(string); // 2
var options = default(System.Text.RegularExpressions.RegexOptions); // 2
var regex = new System.Text.RegularExpressions.Regex(pattern, options);
var input = default(string); // 2
var match = regex.Match(input);
if (match.Success)
{
    var value = match.Value;
}

--------------------------
23.2656662
Average Line of Code for correct snippets: 16.3333333333333
7, 2, 11, 8, 63, 7, 

==> anc/code_gen/open_file_dialog.txt <==
1
Call hierarchy size: 11
Occurrence frequency: 9
Lucene score: 1.60193479061127
var this.openFileDialog1 = new System.Windows.Forms.OpenFileDialog();
this.openFileDialog1.Title = default(System.String);
this.openFileDialog1.InitialDirectory = default(System.String);
this.openFileDialog1.Filter = default(System.String);
this.openFileDialog1.FilterIndex = default(System.Int32);
this.openFileDialog1.RestoreDirectory = default(System.Boolean);
if (this.openFileDialog1.ShowDialog())
{
    var var1 = this.openFileDialog1.FileName;
}

--------------------------
2
Call hierarchy size: 13
Occurrence frequency: 7
Lucene score: 1.24185431003571
var this.openFileDialog1 = new System.Windows.Forms.OpenFileDialog();
this.openFileDialog1.Filter = default(System.String);
this.openFileDialog1.FilterIndex = default(System.Int32);
this.openFileDialog1.RestoreDirectory = default(System.Boolean);
this.openFileDialog1.Multiselect = default(System.Boolean);
this.openFileDialog1.InitialDirectory = default(System.String);
if (this.openFileDialog1.ShowDialog())
{
    foreach (var v0 in this.openFileDialog1.FileNames;)
    {
    }
}

--------------------------
3
Call hierarchy size: 10
Occurrence frequency: 8
Lucene score: 1.15778875350952
var this.openFileDialog1 = new System.Windows.Forms.OpenFileDialog();
this.openFileDialog1.Filter = default(System.String);
this.openFileDialog1.FilterIndex = default(System.Int32);
this.openFileDialog1.Title = default(System.String);
this.openFileDialog1.RestoreDirectory = default(System.Boolean);
if (this.openFileDialog1.ShowDialog())
{
    var var1 = this.openFileDialog1.FileName;
}

--------------------------
4
Call hierarchy size: 10
Occurrence frequency: 6
Lucene score: 1.0402991771698
var this.openFileDialog1 = new System.Windows.Forms.OpenFileDialog();
this.openFileDialog1.Filter = default(System.String);
this.openFileDialog1.Multiselect = default(System.Boolean);
this.openFileDialog1.Title = default(System.String);
this.openFileDialog1.InitialDirectory = default(System.String);
if (this.openFileDialog1.ShowDialog())
{
    var var1 = this.openFileDialog1.FileName;
}

--------------------------
5
Call hierarchy size: 10
Occurrence frequency: 5
Lucene score: 0.957991719245911
var this.openFileDialog1 = new System.Windows.Forms.OpenFileDialog();
this.openFileDialog1.InitialDirectory = default(System.String);
this.openFileDialog1.Filter = default(System.String);
this.openFileDialog1.FilterIndex = default(System.Int32);
this.openFileDialog1.RestoreDirectory = default(System.Boolean);
if (this.openFileDialog1.ShowDialog())
{
    var var1 = this.openFileDialog1.FileName;
}

--------------------------
6
Call hierarchy size: 11
Occurrence frequency: 3
Lucene score: 0.92555820941925
var this.openFileDialog1 = new System.Windows.Forms.OpenFileDialog();
this.openFileDialog1.InitialDirectory = default(System.String);
this.openFileDialog1.FileName = default(System.String);
this.openFileDialog1.Filter = default(System.String);
this.openFileDialog1.FilterIndex = default(System.Int32);
this.openFileDialog1.RestoreDirectory = default(System.Boolean);
if (this.openFileDialog1.ShowDialog())
{
    this.openFileDialog1.OpenFile();
}

--------------------------
7
Call hierarchy size: 10
Occurrence frequency: 9
Lucene score: 0.872799336910248
var this.openFileDialog1 = new System.Windows.Forms.OpenFileDialog();
this.openFileDialog1.InitialDirectory = default(System.String);
this.openFileDialog1.Filter = default(System.String);
this.openFileDialog1.FilterIndex = default(System.Int32);
this.openFileDialog1.RestoreDirectory = default(System.Boolean);
this.openFileDialog1.ValidateNames = default(System.Boolean);
this.openFileDialog1.CheckFileExists = default(System.Boolean);
this.openFileDialog1.CheckPathExists = default(System.Boolean);
var var1 = this.openFileDialog1.FileName;

--------------------------
8
Call hierarchy size: 9
Occurrence frequency: 6
Lucene score: 0.71083015203476
var this.openFileDialog1 = new System.Windows.Forms.OpenFileDialog();
this.openFileDialog1.InitialDirectory = default(System.String);
this.openFileDialog1.Title = default(System.String);
this.openFileDialog1.Filter = default(System.String);
if (this.openFileDialog1.ShowDialog())
{
    var var1 = this.openFileDialog1.FileName;
}

--------------------------
9
Call hierarchy size: 9
Occurrence frequency: 4
Lucene score: 0.654794275760651
var this.openFileDialog1 = new System.Windows.Forms.OpenFileDialog();
this.openFileDialog1.Filter = default(System.String);
this.openFileDialog1.FilterIndex = default(System.Int32);
this.openFileDialog1.RestoreDirectory = default(System.Boolean);
if (this.openFileDialog1.ShowDialog())
{
    var var1 = this.openFileDialog1.FileName;
}

--------------------------
10
Call hierarchy size: 8
Occurrence frequency: 10
Lucene score: 0.632238984107971
var this.openFileDialog1 = new System.Windows.Forms.OpenFileDialog();
this.openFileDialog1.Filter = default(System.String);
this.openFileDialog1.InitialDirectory = default(System.String);
if (this.openFileDialog1.ShowDialog())
{
    var var1 = this.openFileDialog1.FileName;
}

--------------------------
22.9293915
Average Line of Code for correct snippets: 9.25
10, 12, 9, 9, 9, 9, 8, 8, 

==> anc/code_gen/parse_datetime_from_string.txt <==
1
Call hierarchy size: 5
Occurrence frequency: 9
Lucene score: 0.358298808336258
var s = default(string); // 2
var provider = default(System.IFormatProvider); // 2
var dt2 = System.DateTime.Parse(s, provider);
var var1 = dt2.Year;
var month = dt2.Month;
var day = dt2.Day;

--------------------------
2
Call hierarchy size: 8
Occurrence frequency: 9
Lucene score: 0.339246153831482
var s = default(string); // 2
var format = default(string); // 2
var provider = default(System.IFormatProvider); // 2
var mod = System.DateTime.ParseExact(s, format, provider);
var var1 = mod.Year;
var month = mod.Month;
var day = mod.Day;
var hour = mod.Hour;
var minute = mod.Minute;
var second = mod.Second;

--------------------------
3
Call hierarchy size: 3
Occurrence frequency: 40
Lucene score: 0.287602305412292
var s = default(string); // 2
var format = default(string); // 2
var provider = default(System.IFormatProvider); // 2
var mod = System.DateTime.ParseExact(s, format, provider);
var var1 = mod.Ticks;

--------------------------
4
Call hierarchy size: 9
Occurrence frequency: 9
Lucene score: 0.282705128192902
var s = default(string); // 2
var format = default(string); // 2
var provider = default(System.IFormatProvider); // 2
var mod = System.DateTime.ParseExact(s, format, provider);
var var1 = mod.Year;
var month = mod.Month;
var day = mod.Day;
var hour = mod.Hour;
var minute = mod.Minute;
var second = mod.Second;
var millisecond = mod.Millisecond;

--------------------------
5
Call hierarchy size: 11
Occurrence frequency: 9
Lucene score: 0.23248165845871
var year = default(int); // 2
var month = default(int); // 2
var day = default(int); // 2
var hour = default(int); // 2
var minute = default(int); // 2
var second = default(int); // 2
var millisecond = default(int); // 2
var dateTime = new System.DateTime(year, month, day, hour, minute, second, millisecond);
var var1 = dateTime.Ticks;
var date = dateTime.Date;
var int32 = dateTime.Year;
var v0 = dateTime.Month;
var v1 = dateTime.Day;
var v2 = dateTime.Hour;
var v3 = dateTime.Minute;
var v4 = dateTime.Second;
var v5 = dateTime.Millisecond;

--------------------------
6
Call hierarchy size: 8
Occurrence frequency: 5
Lucene score: 0.226164102554321
var s = default(string); // 2
var format = default(string); // 2
var provider = default(System.IFormatProvider); // 2
var style = default(System.Globalization.DateTimeStyles); // 2
var value = System.DateTime.ParseExact(s, format, provider, style);
var var1 = value.Year;
var month = value.Month;
var day = value.Day;
var hour = value.Hour;
var minute = value.Minute;
var second = value.Second;

--------------------------
7
Call hierarchy size: 8
Occurrence frequency: 10
Lucene score: 0.201261207461357
var var1 = System.DateTime.Now;
var year = var1.Year;
var month = var1.Month;
var day = var1.Day;
var int32 = var1.Year;
var v0 = var1.Month;
var v1 = var1.Day;

--------------------------
8
Call hierarchy size: 2
Occurrence frequency: 793
Lucene score: 0.1839799284935
var s = default(string); // 2
var format = default(string); // 2
var provider = default(System.IFormatProvider); // 2
System.DateTime.ParseExact(s, format, provider);

--------------------------
9
Call hierarchy size: 5
Occurrence frequency: 8
Lucene score: 0.176103562116623
var ticks = default(long); // 2
var d = new System.DateTime(ticks);
var value = default(double); // 2
var t1 = d.AddDays(value);
var var1 = t1.Year;
var month = t1.Month;
var day = t1.Day;

--------------------------
10
Call hierarchy size: 2
Occurrence frequency: 169
Lucene score: 0.160982429981232
Unable to generate code.
System.InvalidOperationException: Unable to uniquely resolve method
   at ContextAdaptationSandbox.Types.LightweightMethodInfo.GetMethodSymbol(ImmutableList`1 references) in c:\jasonw\hmm\CodeRepositoryGenerator\ContextAdaptationSandbox\Types\LightweightReflection.cs:line 494
   at ContextAdaptationSandbox.Types.LightweightMethodInfo.GetSymbol(ImmutableList`1 references) in c:\jasonw\hmm\CodeRepositoryGenerator\ContextAdaptationSandbox\Types\LightweightReflection.cs:line 504
   at ContextAdaptationSandbox.Gen.CodeGenOffline.VisitCallHierarchyMemberAccess(CallHierarchyMemberAccess ch) in c:\jasonw\hmm\CodeRepositoryGenerator\ContextAdaptationSandbox\Gen\CodeGenOffline.cs:line 156
   at ContextAdaptationSandbox.CH.CallHierarchyMemberAccess.InvokeVisitor(CallHierarchyIVisitor chv) in c:\jasonw\hmm\CodeRepositoryGenerator\ContextAdaptationSandbox\CH\CallHierarchy.cs:line 177
   at ContextAdaptationSandbox.Gen.CodeGenOffline.Visit(CallHierarchy ch) in c:\jasonw\hmm\CodeRepositoryGenerator\ContextAdaptationSandbox\Gen\CodeGenOffline.cs:line 57
   at ContextAdaptationSandbox.Gen.CodeGenOffline.VisitCallHierarchySequence(CallHierarchySequence ch) in c:\jasonw\hmm\CodeRepositoryGenerator\ContextAdaptationSandbox\Gen\CodeGenOffline.cs:line 72
   at ContextAdaptationSandbox.CH.CallHierarchySequence.InvokeVisitor(CallHierarchyIVisitor chv) in c:\jasonw\hmm\CodeRepositoryGenerator\ContextAdaptationSandbox\CH\CallHierarchy.cs:line 137
   at ContextAdaptationSandbox.Gen.CodeGenOffline.Visit(CallHierarchy ch) in c:\jasonw\hmm\CodeRepositoryGenerator\ContextAdaptationSandbox\Gen\CodeGenOffline.cs:line 57
   at ContextAdaptationSandbox.Gen.CodeGenOffline.Generate(CodeGenParams codeGenParams) in c:\jasonw\hmm\CodeRepositoryGenerator\ContextAdaptationSandbox\Gen\CodeGenOffline.cs:line 22
   at SnippetAidCoreTest.GenTests.CodeGenTests.CodeGenTestMethod4() in c:\jasonw\hmm\CodeRepositoryGenerator\SnippetAidCoreTest\GenTests\CodeGenTests.cs:line 266
--------------------------
32.6974896
Average Line of Code for correct snippets: 7
6, 10, 5, 

==> anc/code_gen/parse_xml.txt <==
1
Call hierarchy size: 18
Occurrence frequency: 3
Lucene score: 0.152410581707954
var input = default(System.IO.TextReader); // 1
var reader = new System.Xml.XmlTextReader(input);
reader.Read();
reader.MoveToFirstAttribute();
reader.ReadAttributeValue();
var var1 = reader.Value;
reader.ReadAttributeValue();
var nodeType = reader.NodeType;
var name = reader.Name;
var xmlNodeType = reader.NodeType;
reader.ReadAttributeValue();
var value = reader.Value;
var v0 = reader.NodeType;
reader.ReadAttributeValue();
var string = reader.Value;
var v1 = reader.NodeType;
reader.ReadAttributeValue();
var v2 = reader.NodeType;

--------------------------
2
Call hierarchy size: 17
Occurrence frequency: 3
Lucene score: 0.144612237811089
var input = default(System.IO.TextReader); // 1
var xr = System.Xml.XmlReader.Create(input);
while (xr.Read())
{
    var var1 = xr.NodeType;
    if (xr.Name)
    {
        xr.Read();
        var value = xr.Value;
    }
    else
    {
        if (xr.Name)
        {
            xr.Read();
            var v0 = xr.Value;
        }
    }
}

--------------------------
3
Call hierarchy size: 2
Occurrence frequency: 1598
Lucene score: 0.129509821534157
System.Xml.XmlNodeType.EndElement = default(System.Xml.XmlNodeType);

--------------------------
4
Call hierarchy size: 2
Occurrence frequency: 3327
Lucene score: 0.12804488837719
System.Xml.XmlNodeType.Element = default(System.Xml.XmlNodeType);

--------------------------
5
Call hierarchy size: 2
Occurrence frequency: 1058
Lucene score: 0.103644520044327
System.Xml.XmlNodeType.Text = default(System.Xml.XmlNodeType);

--------------------------
6
Call hierarchy size: 20
Occurrence frequency: 6
Lucene score: 0.103431358933449
var input = default(System.Xml.XPath.IXPathNavigable); // 2
var args = default(System.Xml.Xsl.XsltArgumentList); // 1
var resolver = default(System.Xml.XmlResolver); // 1
var var1 = default(System.Xml.Xsl.XslTransform).Transform(input, args, resolver); // Unresolved type
var attributeCount = var1.AttributeCount;
var baseURI = var1.BaseURI;
var hasValue = var1.HasValue;
var isDefault = var1.IsDefault;
var name = var1.Name;
var localName = var1.LocalName;
var namespaceURI = var1.NamespaceURI;
var nameTable = var1.NameTable;
var nodeType = var1.NodeType;
var prefix = var1.Prefix;
var quoteChar = var1.QuoteChar;
var depth = var1.Depth;
var eOF = var1.EOF;
var isEmptyElement = var1.IsEmptyElement;
var readState = var1.ReadState;
var xmlLang = var1.XmlLang;
var xmlSpace = var1.XmlSpace;
var value = var1.Value;

--------------------------
7
Call hierarchy size: 2
Occurrence frequency: 379
Lucene score: 0.0945072844624519
System.Xml.XmlNodeType.XmlDeclaration = default(System.Xml.XmlNodeType);

--------------------------
8
Call hierarchy size: 2
Occurrence frequency: 293
Lucene score: 0.0937515869736671
System.Xml.XmlNodeType.Comment = default(System.Xml.XmlNodeType);

--------------------------
9
Call hierarchy size: 6
Occurrence frequency: 7
Lucene score: 0.0880538821220398
var doc = new System.Xml.XmlDocument();
var inStream = default(System.IO.Stream); // 1
doc.Load(inStream);
var var1 = doc.NameTable;
var xpath = default(string); // 2
var nsmgr = default(System.Xml.XmlNamespaceManager); // 1
doc.SelectSingleNode(xpath, nsmgr);
var v0 = default(string); // 2
doc.SelectSingleNode(v0, nsmgr);

--------------------------
10
Call hierarchy size: 2
Occurrence frequency: 225
Lucene score: 0.0831391885876656
System.Xml.XmlNodeType.ProcessingInstruction = default(System.Xml.XmlNodeType);

--------------------------
33.223196
Average Line of Code for correct snippets: 19
19, 

==> anc/code_gen/play_sound.txt <==
1
Call hierarchy size: 3
Occurrence frequency: 7
Lucene score: 0.32425457239151
var stream = default(System.IO.Stream); // 1
var sp = new System.Media.SoundPlayer(stream);
sp.Play();

--------------------------
2
Call hierarchy size: 3
Occurrence frequency: 5
Lucene score: 0.283722728490829
var soundLocation = default(string); // 2
var sp = new System.Media.SoundPlayer(soundLocation);
sp.Play();

--------------------------
3
Call hierarchy size: 3
Occurrence frequency: 3
Lucene score: 0.147498622536659
var stream = default(System.IO.Stream); // 1
var sp = new System.Media.SoundPlayer(stream);
sp.PlaySync();

--------------------------
4
Call hierarchy size: 3
Occurrence frequency: 3
Lucene score: 0.147498622536659
var soundLocation = default(string); // 2
var sp = new System.Media.SoundPlayer(soundLocation);
sp.PlaySync();

--------------------------
5
Call hierarchy size: 4
Occurrence frequency: 4
Lucene score: 0.147498622536659
var _player = new System.Media.SoundPlayer();
_player.SoundLocation = default(System.String);
_player.PlaySync();

--------------------------
6
Call hierarchy size: 4
Occurrence frequency: 2
Lucene score: 0.101329550147057
var soundLocation = default(string); // 2
var sp = new System.Media.SoundPlayer(soundLocation);
sp.Play();
sp.Dispose();

--------------------------
7
Call hierarchy size: 3
Occurrence frequency: 14
Lucene score: 0.0358010493218899
var ms = new System.IO.MemoryStream();
ms.Position = default(System.Int64);

--------------------------
8
Call hierarchy size: 8
Occurrence frequency: 4
Lucene score: 0.0179005246609449
var ms = new System.IO.MemoryStream();
ms.Position = default(System.Int64);
var var1 = ms.Position;
ms.Position = default(System.Int64);
var position = ms.Position;
ms.Position = default(System.Int64);
var int64 = ms.Position;

--------------------------
9
Call hierarchy size: 4
Occurrence frequency: 3
Lucene score: 0.0119336824864149
var ms = new System.IO.MemoryStream();
var buffer = default(byte[]); // 2
var offset = default(int); // 2
var count = default(int); // 2
ms.Write(buffer, offset, count);
ms.Position = default(System.Int64);

--------------------------
10
Call hierarchy size: 4
Occurrence frequency: 2
Lucene score: 0.009579305537045
var s = default(System.Net.HttpWebResponse).GetResponseStream(); // Unresolved type
var buffer = default(byte[]); // 2
var offset = default(int); // 2
var count = default(int); // 2
s.Read(buffer, offset, count);
var v0 = default(byte[]); // 2
var v1 = default(int); // 2
var v2 = default(int); // 2
s.Read(v0, v1, v2);

--------------------------
13.4126966
Average Line of Code for correct snippets: 3
3, 3, 3, 

==> anc/code_gen/random_number.txt <==
1
Call hierarchy size: 3
Occurrence frequency: 51
Lucene score: 0.176185578107834
var random = new System.Random();
var buffer = default(byte[]); // 2
random.NextBytes(buffer);

--------------------------
2
Call hierarchy size: 3
Occurrence frequency: 236
Lucene score: 0.1729676425457
var random = new System.Random();
var minValue = default(int); // 2
var maxValue = default(int); // 2
random.Next(minValue, maxValue);

--------------------------
3
Call hierarchy size: 3
Occurrence frequency: 248
Lucene score: 0.1729676425457
var random = new System.Random();
var maxValue = default(int); // 2
random.Next(maxValue);

--------------------------
4
Call hierarchy size: 3
Occurrence frequency: 120
Lucene score: 0.154063895344734
var random = new System.Random();
random.NextDouble();

--------------------------
5
Call hierarchy size: 4
Occurrence frequency: 4
Lucene score: 0.149101793766022
var random = new System.Random();
random.NextDouble();
var minValue = default(int); // 2
var maxValue = default(int); // 2
random.Next(minValue, maxValue);

--------------------------
6
Call hierarchy size: 5
Occurrence frequency: 4
Lucene score: 0.149101793766022
var random = new System.Random();
var maxValue = default(int); // 2
random.Next(maxValue);
var v0 = default(int); // 2
random.Next(v0);
random.NextDouble();

--------------------------
7
Call hierarchy size: 4
Occurrence frequency: 78
Lucene score: 0.144139721989632
var random = new System.Random();
var minValue = default(int); // 2
var maxValue = default(int); // 2
random.Next(minValue, maxValue);
var v0 = default(int); // 2
var v1 = default(int); // 2
random.Next(v0, v1);

--------------------------
8
Call hierarchy size: 3
Occurrence frequency: 83
Lucene score: 0.144139721989632
var random = new System.Random();
random.Next();

--------------------------
9
Call hierarchy size: 3
Occurrence frequency: 78
Lucene score: 0.144139721989632
var Seed = default(int); // 2
var random = new System.Random(Seed);
var minValue = default(int); // 2
var maxValue = default(int); // 2
random.Next(minValue, maxValue);

--------------------------
10
Call hierarchy size: 3
Occurrence frequency: 20
Lucene score: 0.132139176130295
var Seed = default(int); // 2
var random = new System.Random(Seed);
var buffer = default(byte[]); // 2
random.NextBytes(buffer);

--------------------------
10.5518282
Average Line of Code for correct snippets: 4.11111111111111
3, 4, 3, 2, 5, 6, 7, 2, 5, 

==> anc/code_gen/read_binary_file.txt <==
1
Call hierarchy size: 4
Occurrence frequency: 14
Lucene score: 0.185058563947678
var path = default(string); // 2
var fs = System.IO.File.OpenRead(path);
var var1 = fs.Length;
var array = default(byte[]); // 2
var offset = default(int); // 2
var count = default(int); // 2
fs.Read(array, offset, count);

--------------------------
2
Call hierarchy size: 5
Occurrence frequency: 7
Lucene score: 0.129540979862213
var path = default(string); // 2
var fs = System.IO.File.OpenRead(path);
var var1 = fs.Length;
var length = fs.Length;
var array = default(byte[]); // 2
var offset = default(int); // 2
var count = default(int); // 2
fs.Read(array, offset, count);

--------------------------
3
Call hierarchy size: 5
Occurrence frequency: 6
Lucene score: 0.129540979862213
var path = default(string); // 2
var mode = default(System.IO.FileMode); // 2
var access = default(System.IO.FileAccess); // 2
var share = default(System.IO.FileShare); // 2
var fs = new System.IO.FileStream(path, mode, access, share);
var var1 = fs.Length;
var length = fs.Length;
var array = default(byte[]); // 2
var offset = default(int); // 2
var count = default(int); // 2
fs.Read(array, offset, count);

--------------------------
4
Call hierarchy size: 35
Occurrence frequency: 3
Lucene score: 0.117813035845757
Unable to generate code.
System.InvalidOperationException: Unable to uniquely resolve method
   at ContextAdaptationSandbox.Types.LightweightMethodInfo.GetMethodSymbol(ImmutableList`1 references) in c:\jasonw\hmm\CodeRepositoryGenerator\ContextAdaptationSandbox\Types\LightweightReflection.cs:line 494
   at ContextAdaptationSandbox.Gen.CodeGenOffline.VisitCallHierarchyMemberAccess(CallHierarchyMemberAccess ch) in c:\jasonw\hmm\CodeRepositoryGenerator\ContextAdaptationSandbox\Gen\CodeGenOffline.cs:line 167
   at ContextAdaptationSandbox.CH.CallHierarchyMemberAccess.InvokeVisitor(CallHierarchyIVisitor chv) in c:\jasonw\hmm\CodeRepositoryGenerator\ContextAdaptationSandbox\CH\CallHierarchy.cs:line 177
   at ContextAdaptationSandbox.Gen.CodeGenOffline.Visit(CallHierarchy ch) in c:\jasonw\hmm\CodeRepositoryGenerator\ContextAdaptationSandbox\Gen\CodeGenOffline.cs:line 57
   at ContextAdaptationSandbox.Gen.CodeGenOffline.VisitCallHierarchySequence(CallHierarchySequence ch) in c:\jasonw\hmm\CodeRepositoryGenerator\ContextAdaptationSandbox\Gen\CodeGenOffline.cs:line 72
   at ContextAdaptationSandbox.CH.CallHierarchySequence.InvokeVisitor(CallHierarchyIVisitor chv) in c:\jasonw\hmm\CodeRepositoryGenerator\ContextAdaptationSandbox\CH\CallHierarchy.cs:line 137
   at ContextAdaptationSandbox.Gen.CodeGenOffline.Visit(CallHierarchy ch) in c:\jasonw\hmm\CodeRepositoryGenerator\ContextAdaptationSandbox\Gen\CodeGenOffline.cs:line 57
   at ContextAdaptationSandbox.Gen.CodeGenOffline.Generate(CodeGenParams codeGenParams) in c:\jasonw\hmm\CodeRepositoryGenerator\ContextAdaptationSandbox\Gen\CodeGenOffline.cs:line 22
   at SnippetAidCoreTest.GenTests.CodeGenTests.CodeGenTestMethod4() in c:\jasonw\hmm\CodeRepositoryGenerator\SnippetAidCoreTest\GenTests\CodeGenTests.cs:line 266
--------------------------
5
Call hierarchy size: 5
Occurrence frequency: 7
Lucene score: 0.111035130918026
var path = default(string); // 2
var mode = default(System.IO.FileMode); // 2
var access = default(System.IO.FileAccess); // 2
var fs = new System.IO.FileStream(path, mode, access);
var var1 = fs.Length;
var array = default(byte[]); // 2
var offset = default(int); // 2
var count = default(int); // 2
fs.Read(array, offset, count);
fs.Close();

--------------------------
6
Call hierarchy size: 5
Occurrence frequency: 5
Lucene score: 0.111035130918026
var path = default(string); // 2
var mode = default(System.IO.FileMode); // 2
var access = default(System.IO.FileAccess); // 2
var fs = new System.IO.FileStream(path, mode, access);
var var1 = fs.Length;
var length = fs.Length;
var array = default(byte[]); // 2
var offset = default(int); // 2
var count = default(int); // 2
fs.Read(array, offset, count);

--------------------------
7
Call hierarchy size: 12
Occurrence frequency: 5
Lucene score: 0.0945422798395157
var path = default(string); // 2
var mode = default(System.IO.FileMode); // 2
var access = default(System.IO.FileAccess); // 2
var share = default(System.IO.FileShare); // 2
var bufferSize = default(int); // 2
var stream = new System.IO.FileStream(path, mode, access, share, bufferSize);
var array = default(byte[]); // 2
var offset = default(int); // 2
var count = default(int); // 2
stream.Write(array, offset, count);
var v0 = default(byte[]); // 2
var v1 = default(int); // 2
var v2 = default(int); // 2
stream.Write(v0, v1, v2);
var v3 = default(long); // 2
var origin = default(System.IO.SeekOrigin); // 2
stream.Seek(v3, origin);
var v4 = default(byte[]); // 2
var v5 = default(int); // 2
var v6 = default(int); // 2
stream.Read(v4, v5, v6);
var v7 = default(byte[]); // 2
var v8 = default(int); // 2
var v9 = default(int); // 2
stream.Write(v7, v8, v9);
var v10 = default(byte[]); // 2
var v11 = default(int); // 2
var v12 = default(int); // 2
stream.Write(v10, v11, v12);
var v13 = default(byte[]); // 2
var v14 = default(int); // 2
var v15 = default(int); // 2
stream.Write(v13, v14, v15);
var v16 = default(byte[]); // 2
var v17 = default(int); // 2
var v18 = default(int); // 2
stream.Read(v16, v17, v18);
var v19 = default(long); // 2
var v20 = default(System.IO.SeekOrigin); // 2
stream.Seek(v19, v20);
stream.Close();

--------------------------
8
Call hierarchy size: 5
Occurrence frequency: 4
Lucene score: 0.0925292819738388
var path = default(string); // 2
var mode = default(System.IO.FileMode); // 2
var stream = new System.IO.FileStream(path, mode);
var var1 = stream.Length;
var length = stream.Length;
var array = default(byte[]); // 2
var offset = default(int); // 2
var count = default(int); // 2
stream.Read(array, offset, count);

--------------------------
9
Call hierarchy size: 5
Occurrence frequency: 5
Lucene score: 0.0925292819738388
var path = default(string); // 2
var mode = default(System.IO.FileMode); // 2
var access = default(System.IO.FileAccess); // 2
var share = default(System.IO.FileShare); // 2
var stream = System.IO.File.Open(path, mode, access, share);
var var1 = stream.Length;
var array = default(byte[]); // 2
var offset = default(int); // 2
var count = default(int); // 2
stream.Read(array, offset, count);
stream.Close();

--------------------------
10
Call hierarchy size: 5
Occurrence frequency: 5
Lucene score: 0.0843263268470764
var path = default(string); // 2
var mode = default(System.IO.FileMode); // 2
var stream = new System.IO.FileStream(path, mode);
var array = default(byte[]); // 2
var offset = default(int); // 2
var count = default(int); // 2
stream.Write(array, offset, count);
var var1 = stream.Length;
stream.Close();

--------------------------
25.9424541
Average Line of Code for correct snippets: 8.66666666666667
7, 8, 11, 

==> anc/code_gen/read_text_file.txt <==
1
Call hierarchy size: 2
Occurrence frequency: 730
Lucene score: 0.458837568759918
var path = default(string); // 2
System.IO.File.ReadAllText(path);

--------------------------
2
Call hierarchy size: 2
Occurrence frequency: 845
Lucene score: 0.37907350063324
var path = default(string); // 2
var contents = default(string); // 2
System.IO.File.WriteAllText(path, contents);

--------------------------
3
Call hierarchy size: 2
Occurrence frequency: 257
Lucene score: 0.355165839195251
var path = default(string); // 2
System.IO.File.ReadAllLines(path);

--------------------------
4
Call hierarchy size: 4
Occurrence frequency: 98
Lucene score: 0.325984746217728
var path = default(string); // 2
var reader = new System.IO.StreamReader(path);
reader.ReadToEnd();
reader.Close();

--------------------------
5
Call hierarchy size: 4
Occurrence frequency: 139
Lucene score: 0.325984746217728
var stream = default(System.IO.Stream); // 1
var reader = new System.IO.StreamReader(stream);
reader.ReadToEnd();
reader.Close();

--------------------------
6
Call hierarchy size: 2
Occurrence frequency: 125
Lucene score: 0.315024316310883
var path = default(string); // 2
System.IO.File.OpenText(path);

--------------------------
7
Call hierarchy size: 2
Occurrence frequency: 51
Lucene score: 0.286773473024368
var path = default(string); // 2
var encoding = default(System.Text.Encoding); // 1
System.IO.File.ReadAllText(path, encoding);

--------------------------
8
Call hierarchy size: 4
Occurrence frequency: 43
Lucene score: 0.285236686468124
var stream = default(System.IO.Stream); // 1
var encoding = default(System.Text.Encoding); // 1
var sr = new System.IO.StreamReader(stream, encoding);
sr.ReadToEnd();
sr.Close();

--------------------------
9
Call hierarchy size: 6
Occurrence frequency: 37
Lucene score: 0.256525695323944
var path = default(string); // 2
var reader = new System.IO.StreamReader(path);
while (reader.ReadLine())
{
}
reader.Close();

--------------------------
10
Call hierarchy size: 2
Occurrence frequency: 53
Lucene score: 0.236920952796936
var path = default(string); // 2
var contents = default(string); // 2
var encoding = default(System.Text.Encoding); // 1
System.IO.File.WriteAllText(path, contents, encoding);

--------------------------
13.3081135
Average Line of Code for correct snippets: 3.2
3, 2, 4, 4, 3, 

==> anc/code_gen/send_mail.txt <==
1
Call hierarchy size: 11
Occurrence frequency: 3
Lucene score: 1.34429407119751
var client = new System.Net.Mail.SmtpClient();
client.EnableSsl = default(System.Boolean);
client.Host = default(System.String);
client.Port = default(System.Int32);
client.UseDefaultCredentials = default(System.Boolean);
client.Credentials = default(System.Net.ICredentialsByHost);
client.DeliveryMethod = default(System.Net.Mail.SmtpDeliveryMethod);
client.PickupDirectoryLocation = default(System.String);
client.EnableSsl = default(System.Boolean);
var message = default(System.Net.Mail.MailMessage); // 1
client.Send(message);

--------------------------
2
Call hierarchy size: 6
Occurrence frequency: 5
Lucene score: 0.842135548591614
var host = default(string); // 2
var smtpClient = new System.Net.Mail.SmtpClient(host);
smtpClient.Port = default(System.Int32);
smtpClient.Credentials = default(System.Net.ICredentialsByHost);
smtpClient.EnableSsl = default(System.Boolean);
var message = default(System.Net.Mail.MailMessage); // 1
smtpClient.Send(message);

--------------------------
3
Call hierarchy size: 8
Occurrence frequency: 2
Lucene score: 0.674729287624359
var client = new System.Net.Mail.SmtpClient();
client.UseDefaultCredentials = default(System.Boolean);
client.Host = default(System.String);
client.Port = default(System.Int32);
client.EnableSsl = default(System.Boolean);
client.Credentials = default(System.Net.ICredentialsByHost);
var message = default(System.Net.Mail.MailMessage); // 1
client.Send(message);

--------------------------
4
Call hierarchy size: 8
Occurrence frequency: 4
Lucene score: 0.61604255437851
var message = new System.Net.Mail.MailMessage();
message.From = default(System.Net.Mail.MailAddress);
var var1 = message.To;
message.Subject = default(System.String);
var attachments = message.Attachments;
message.Body = default(System.String);
message.IsBodyHtml = default(System.Boolean);

--------------------------
5
Call hierarchy size: 6
Occurrence frequency: 16
Lucene score: 0.613706231117249
var message = new System.Net.Mail.MailMessage();
message.Subject = default(System.String);
message.Body = default(System.String);
message.From = default(System.Net.Mail.MailAddress);
var var1 = message.To;

--------------------------
6
Call hierarchy size: 5
Occurrence frequency: 6
Lucene score: 0.592177152633667
var host = default(string); // 2
var smtpClient = new System.Net.Mail.SmtpClient(host);
smtpClient.UseDefaultCredentials = default(System.Boolean);
smtpClient.Credentials = default(System.Net.ICredentialsByHost);
var message = default(System.Net.Mail.MailMessage); // 1
smtpClient.Send(message);

--------------------------
7
Call hierarchy size: 20
Occurrence frequency: 2
Lucene score: 0.576968431472778
var message = new System.Net.Mail.MailMessage();
message.From = default(System.Net.Mail.MailAddress);
var var1 = message.To;
var cC = message.CC;
var bcc = message.Bcc;
message.Subject = default(System.String);
message.IsBodyHtml = default(System.Boolean);
message.Priority = default(System.Net.Mail.MailPriority);
message.DeliveryNotificationOptions = default(System.Net.Mail.DeliveryNotificationOptions);
if (true)
{
    message.BodyEncoding = default(System.Text.Encoding);
    var alternateViews = message.AlternateViews;
    var alternateViewCollection = message.AlternateViews;
}
else
{
    message.Body = default(System.String);
}
message.BodyEncoding = default(System.Text.Encoding);
var attachments = message.Attachments;
message.Dispose();

--------------------------
8
Call hierarchy size: 7
Occurrence frequency: 2
Lucene score: 0.541585803031921
var client = new System.Net.Mail.SmtpClient();
client.UseDefaultCredentials = default(System.Boolean);
client.Credentials = default(System.Net.ICredentialsByHost);
client.Host = default(System.String);
client.Port = default(System.Int32);
var message = default(System.Net.Mail.MailMessage); // 1
client.Send(message);

--------------------------
9
Call hierarchy size: 6
Occurrence frequency: 10
Lucene score: 0.536992967128754
var message = new System.Net.Mail.MailMessage();
message.From = default(System.Net.Mail.MailAddress);
var var1 = message.To;
message.Subject = default(System.String);
message.Body = default(System.String);

--------------------------
10
Call hierarchy size: 12
Occurrence frequency: 2
Lucene score: 0.533718943595886
var host = default(string); // 2
var smtpClient = new System.Net.Mail.SmtpClient(host);
if (true)
{
    smtpClient.Credentials = default(System.Net.ICredentialsByHost);
}
else
{
    if (true)
    {
        smtpClient.Credentials = default(System.Net.ICredentialsByHost);
    }
    else
    {
        smtpClient.UseDefaultCredentials = default(System.Boolean);
    }
}
smtpClient.EnableSsl = default(System.Boolean);
smtpClient.Port = default(System.Int32);
var message = default(System.Net.Mail.MailMessage); // 1
smtpClient.Send(message);

--------------------------
23.8827358
Average Line of Code for correct snippets: 7.2
11, 7, 6, 7, 5, 

==> anc/code_gen/serialize_xml.txt <==
1
Call hierarchy size: 3
Occurrence frequency: 816
Lucene score: 0.248865678906441
var type = default(System.Type); // 1
var serializer = new System.Xml.Serialization.XmlSerializer(type);
var textWriter = default(System.IO.TextWriter); // 1
var o = default(object); // 2
serializer.Serialize(textWriter, o);

--------------------------
2
Call hierarchy size: 3
Occurrence frequency: 255
Lucene score: 0.213313445448875
var type = default(System.Type); // 1
var serializer = new System.Xml.Serialization.XmlSerializer(type);
var xmlWriter = default(System.Xml.XmlWriter); // 1
var o = default(object); // 2
serializer.Serialize(xmlWriter, o);

--------------------------
3
Call hierarchy size: 3
Occurrence frequency: 156
Lucene score: 0.177761197090149
var type = default(System.Type); // 1
var serializer = new System.Xml.Serialization.XmlSerializer(type);
var stream = default(System.IO.Stream); // 1
var o = default(object); // 2
serializer.Serialize(stream, o);

--------------------------
4
Call hierarchy size: 5
Occurrence frequency: 3
Lucene score: 0.137334540486336
var type = default(System.Type); // 1
var serializer = new System.Xml.Serialization.XmlSerializer(type);
var var1 = serializer.UnknownNode;
var unknownAttribute = serializer.UnknownAttribute;
var stream = default(System.IO.Stream); // 1
serializer.Deserialize(stream);

--------------------------
5
Call hierarchy size: 3
Occurrence frequency: 21
Lucene score: 0.12443283945322
var type = default(System.Type); // 1
var serializer = new System.Xml.Serialization.XmlSerializer(type);
var xmlWriter = default(System.Xml.XmlWriter); // 1
var o = default(object); // 2
var namespaces = default(System.Xml.Serialization.XmlSerializerNamespaces); // 1
serializer.Serialize(xmlWriter, o, namespaces);

--------------------------
6
Call hierarchy size: 7
Occurrence frequency: 3
Lucene score: 0.117715306580067
var type = default(System.Type); // 1
var root = default(System.Xml.Serialization.XmlRootAttribute); // 1
var xs = new System.Xml.Serialization.XmlSerializer(type, root);
var var1 = xs.UnknownAttribute;
var unknownElement = xs.UnknownElement;
var unknownNode = xs.UnknownNode;
var unreferencedObject = xs.UnreferencedObject;
var stream = default(System.IO.Stream); // 1
xs.Deserialize(stream);

--------------------------
7
Call hierarchy size: 3
Occurrence frequency: 10
Lucene score: 0.0888805985450745
var type = default(System.Type); // 1
var serializer = new System.Xml.Serialization.XmlSerializer(type);
var stream = default(System.IO.Stream); // 1
var o = default(object); // 2
var namespaces = default(System.Xml.Serialization.XmlSerializerNamespaces); // 1
serializer.Serialize(stream, o, namespaces);

--------------------------
8
Call hierarchy size: 3
Occurrence frequency: 13
Lucene score: 0.0888805985450745
var type = default(System.Type); // 1
var serializer = new System.Xml.Serialization.XmlSerializer(type);
var textWriter = default(System.IO.TextWriter); // 1
var o = default(object); // 2
var namespaces = default(System.Xml.Serialization.XmlSerializerNamespaces); // 1
serializer.Serialize(textWriter, o, namespaces);

--------------------------
9
Call hierarchy size: 4
Occurrence frequency: 6
Lucene score: 0.0802373588085175
var output = default(System.Text.StringBuilder); // 1
var settings = default(System.Xml.XmlWriterSettings); // 1
var writer = System.Xml.XmlWriter.Create(output, settings);
writer.Flush();
writer.Close();

--------------------------
10
Call hierarchy size: 3
Occurrence frequency: 24
Lucene score: 0.0716343894600868
var output = default(System.IO.Stream); // 1
var settings = default(System.Xml.XmlWriterSettings); // 1
var writer = System.Xml.XmlWriter.Create(output, settings);
writer.Flush();

--------------------------
12.0727387
Average Line of Code for correct snippets: 5.85714285714286
5, 5, 5, 6, 9, 6, 5, 

==> anc/code_gen/string_split.txt <==
1
Call hierarchy size: 2
Occurrence frequency: 118
Lucene score: 0.407535463571548
var input = default(string); // 2
var pattern = default(string); // 2
System.Text.RegularExpressions.Regex.Split(input, pattern);

--------------------------
2
Call hierarchy size: 6
Occurrence frequency: 16
Lucene score: 0.257639139890671
var pattern = default(string); // 2
var re = new System.Text.RegularExpressions.Regex(pattern);
var input = default(string); // 2
if (re.IsMatch(input))
{
    var v0 = default(string); // 2
    re.Match(v0);
}

--------------------------
3
Call hierarchy size: 2
Occurrence frequency: 13
Lucene score: 0.237729012966156
var input = default(string); // 2
var pattern = default(string); // 2
var options = default(System.Text.RegularExpressions.RegexOptions); // 2
System.Text.RegularExpressions.Regex.Split(input, pattern, options);

--------------------------
4
Call hierarchy size: 2
Occurrence frequency: 875
Lucene score: 0.217316076159477
var input = default(string); // 2
var pattern = default(string); // 2
System.Text.RegularExpressions.Regex.IsMatch(input, pattern);

--------------------------
5
Call hierarchy size: 5
Occurrence frequency: 8
Lucene score: 0.206111326813698
var pattern = default(string); // 2
var re = new System.Text.RegularExpressions.Regex(pattern);
var v0 = default(string); // 2
do
{
    var input = default(string); // 2
    re.Match(input);
} while (
re.IsMatch(v0)
);

--------------------------
6
Call hierarchy size: 2
Occurrence frequency: 620
Lucene score: 0.194906577467918
var input = default(string); // 2
var pattern = default(string); // 2
System.Text.RegularExpressions.Regex.Match(input, pattern);

--------------------------
7
Call hierarchy size: 2
Occurrence frequency: 432
Lucene score: 0.194906577467918
var input = default(string); // 2
var pattern = default(string); // 2
var options = default(System.Text.RegularExpressions.RegexOptions); // 2
System.Text.RegularExpressions.Regex.Match(input, pattern, options);

--------------------------
8
Call hierarchy size: 2
Occurrence frequency: 240
Lucene score: 0.190151557326317
var input = default(string); // 2
var pattern = default(string); // 2
var options = default(System.Text.RegularExpressions.RegexOptions); // 2
System.Text.RegularExpressions.Regex.IsMatch(input, pattern, options);

--------------------------
9
Call hierarchy size: 3
Occurrence frequency: 4
Lucene score: 0.178659602999687
var name = default(string); // 2
var connection_string = default(System.Collections.Specialized.NameValueCollection).Get(name); // Unresolved type
var var1 = connection_string.Trim();
var separator = default(char[]); // 2
var1.Split(separator);

--------------------------
10
Call hierarchy size: 3
Occurrence frequency: 460
Lucene score: 0.170543253421783
var pattern = default(string); // 2
var options = default(System.Text.RegularExpressions.RegexOptions); // 2
var regex = new System.Text.RegularExpressions.Regex(pattern, options);
var input = default(string); // 2
regex.Match(input);

--------------------------
8.3511817
Average Line of Code for correct snippets: 5.33333333333333
8, 4, 4, 

==> anc/code_gen/substring.txt <==
1
Call hierarchy size: 2
Occurrence frequency: 36
Lucene score: 0.312119662761688
var var2 = default(System.Collections.Generic.IList`1).this[]; // Unresolved type
var value = default(char); // 2
var2.IndexOf(value);
var v0 = default(char); // 2
var2.IndexOf(v0);
var startIndex = default(int); // 2
var length = default(int); // 2
var var1 = var2.Substring(startIndex, length);

--------------------------
2
Call hierarchy size: 3
Occurrence frequency: 4
Lucene score: 0.241480857133865
var var2 = default(System.Collections.Generic.IList`1).this[]; // Unresolved type
var value = default(char); // 2
var2.IndexOf(value);
var v0 = default(char); // 2
var2.IndexOf(v0);
var startIndex = default(int); // 2
var length = default(int); // 2
var var1 = var2.Substring(startIndex, length);
var separator = default(char[]); // 2
var1.Split(separator);

--------------------------
3
Call hierarchy size: 3
Occurrence frequency: 3
Lucene score: 0.193385288119316
var var2 = default(System.Collections.Generic.IList`1).this[]; // Unresolved type
var value = default(char); // 2
var2.IndexOf(value);
var v0 = default(char); // 2
var2.IndexOf(v0);
var startIndex = default(int); // 2
var v1 = default(int); // 2
var var1 = var2.Substring(startIndex, v1);
var length = var1.Length;

--------------------------
4
Call hierarchy size: 2
Occurrence frequency: 402
Lucene score: 0.184265986084938
var value = default(string); // 2
System.String.IsNullOrEmpty(value);

--------------------------
5
Call hierarchy size: 2
Occurrence frequency: 1566
Lucene score: 0.150495231151581
System.String.Empty = default(System.String);

--------------------------
6
Call hierarchy size: 2
Occurrence frequency: 4
Lucene score: 0.109241887927055
var var2 = default(System.Reflection.AssemblyName).FullName; // Unresolved type
var startIndex = default(int); // 2
var var1 = var2.Substring(startIndex);

--------------------------
7
Call hierarchy size: 2
Occurrence frequency: 197
Lucene score: 0.105346672236919
var var1 = System.String.Empty;

--------------------------
8
Call hierarchy size: 5
Occurrence frequency: 2
Lucene score: 0.102237850427628
var var1 = default(System.Collections.Generic.IList`1).this[]; // Unresolved type
var value = default(char); // 2
var1.IndexOf(value);
var v0 = default(char); // 2
var1.IndexOf(v0);
var startIndex = default(int); // 2
var length = default(int); // 2
var1.Substring(startIndex, length);

--------------------------
9
Call hierarchy size: 3
Occurrence frequency: 4
Lucene score: 0.0992880165576935
var name = default(string); // 2
var connection_string = default(System.Collections.Specialized.NameValueCollection).Get(name); // Unresolved type
var var1 = connection_string.Trim();
var separator = default(char[]); // 2
var1.Split(separator);

--------------------------
10
Call hierarchy size: 2
Occurrence frequency: 32
Lucene score: 0.0773825943470001
var a = default(string); // 2
var b = default(string); // 2
var comparisonType = default(System.StringComparison); // 2
System.String.Equals(a, b, comparisonType);

--------------------------
12.9389632
Average Line of Code for correct snippets: 4.5
8, 1, 

==> anc/code_gen/test_file_exists.txt <==
1
Call hierarchy size: 2
Occurrence frequency: 4993
Lucene score: 2.01344895362854
var path = default(string); // 2
System.IO.File.Exists(path);

--------------------------
2
Call hierarchy size: 2
Occurrence frequency: 2017
Lucene score: 1.25519680976868
var path = default(string); // 2
System.IO.File.Delete(path);

--------------------------
3
Call hierarchy size: 2
Occurrence frequency: 222
Lucene score: 0.792720019817352
var sourceFileName = default(string); // 2
var destFileName = default(string); // 2
var overwrite = default(bool); // 2
System.IO.File.Copy(sourceFileName, destFileName, overwrite);

--------------------------
4
Call hierarchy size: 2
Occurrence frequency: 255
Lucene score: 0.792720019817352
var sourceFileName = default(string); // 2
var destFileName = default(string); // 2
System.IO.File.Copy(sourceFileName, destFileName);

--------------------------
5
Call hierarchy size: 2
Occurrence frequency: 228
Lucene score: 0.749675214290619
var path = default(string); // 2
var mode = default(System.IO.FileMode); // 2
System.IO.File.Open(path, mode);

--------------------------
6
Call hierarchy size: 2
Occurrence frequency: 79
Lucene score: 0.642578721046448
var path = default(string); // 2
var mode = default(System.IO.FileMode); // 2
var access = default(System.IO.FileAccess); // 2
System.IO.File.Open(path, mode, access);

--------------------------
7
Call hierarchy size: 2
Occurrence frequency: 92
Lucene score: 0.642578721046448
var path = default(string); // 2
var mode = default(System.IO.FileMode); // 2
var access = default(System.IO.FileAccess); // 2
var share = default(System.IO.FileShare); // 2
System.IO.File.Open(path, mode, access, share);

--------------------------
8
Call hierarchy size: 3
Occurrence frequency: 118
Lucene score: 0.0177562683820724
var cmdText = default(string); // 2
var connection = default(System.Data.SqlClient.SqlConnection); // 1
var cmd = new System.Data.SqlClient.SqlCommand(cmdText, connection);
cmd.ExecuteNonQuery();

--------------------------
9
Call hierarchy size: 4
Occurrence frequency: 41
Lucene score: 0.0124293882399797
var cmdText = default(string); // 2
var connection = default(System.Data.SqlClient.SqlConnection); // 1
var cmd = new System.Data.SqlClient.SqlCommand(cmdText, connection);
var var1 = cmd.Parameters;
cmd.ExecuteNonQuery();

--------------------------
10
Call hierarchy size: 5
Occurrence frequency: 32
Lucene score: 0.010653761215508
var cmdText = default(string); // 2
var connection = default(System.Data.SqlClient.SqlConnection); // 1
var cmd = new System.Data.SqlClient.SqlCommand(cmdText, connection);
var var1 = cmd.Parameters;
var parameters = cmd.Parameters;
cmd.ExecuteNonQuery();

--------------------------
8.5897615
Average Line of Code for correct snippets: NaN

